Constructing spoke subfactors using the jellyfish algorithm

Using Jones' quadratic tangles formulas, we automate the construction of the 4442, 3333, 3311, and 2221 spoke subfactors by finding sets of 1-strand jellyfish generators. The 4442 spoke subfactor is new, and the 3333, 3311, and 2221 spoke subfactors were previously known.

==> code/GenerateLaTeX.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    320709,       7207]
NotebookOptionsPosition[    315402,       7035]
NotebookOutlinePosition[    315786,       7052]
CellTagsIndexPosition[    315743,       7049]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.541194888426516*^9, 3.5444565413684807`*^9, 
  3.5444618950312138`*^9, 3.5444670030907803`*^9, 3.544475326948509*^9, 
  3.544475453478394*^9, 3.544479848330451*^9, 3.5444810752307453`*^9, 
  3.5486262929674253`*^9, 3.5511482050276403`*^9, 3.552100220087063*^9, 
  3.553423029474778*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.541194888426516*^9, 3.5444565413684807`*^9, 
  3.5444618950312138`*^9, 3.5444670030907803`*^9, 3.544475326948509*^9, 
  3.544475453478394*^9, 3.544479848330451*^9, 3.5444810752307453`*^9, 
  3.5486262929674253`*^9, 3.5511482050276403`*^9, 3.552100220087063*^9, 
  3.5534230294845467`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "You", " ", "must", " ", "run", " ", "the", " ", 
   "\"\<Graphs, number fields, and chiralities\>\"", " ", "and", " ", 
   "\"\<Loading and saving\>\"", " ", "sections", " ", "of", " ", 
   RowBox[{"QuadraticTangles", ".", "nb"}], " ", 
   RowBox[{"first", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.548101890334536*^9, 3.548101897714911*^9}, {
  3.5535436401300793`*^9, 3.5535436551050262`*^9}, {3.55354462397056*^9, 
  3.553544644857203*^9}}],

Cell[CellGroupData[{

Cell["Loading generators", "Section",
 CellChangeTimes->{{3.5444814379082623`*^9, 3.544481451403585*^9}, {
  3.5481013115318604`*^9, 3.5481013119319677`*^9}, {3.553544710759469*^9, 
  3.553544712885495*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qtdir", " ", "=", " ", 
  RowBox[{"NotebookDirectory", "[", "]"}]}]], "Input"],

Cell[BoxData["\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/\
4442/code/\"\>"], "Output",
 CellChangeTimes->{3.5539807380744753`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "now", " ", "load", " ", "the", " ", "saved", " ", 
      RowBox[{"generators", ".", " ", "For"}], " ", "G3311", " ", "we", " ", 
      "have", " ", "two", " ", "different", " ", "sets", " ", "of", " ", 
      "generators", " ", "saved"}], ";", " ", 
     RowBox[{
      RowBox[{"the", " ", "first", " ", "set", " ", "is", " ", "non"}], "-", 
      "self", "-", "adjoint"}]}], ",", " ", 
    RowBox[{"while", " ", "the", " ", "second", " ", "set"}], ",", " ", 
    RowBox[{"which", " ", "we", " ", "use", " ", "here"}], ",", " ", 
    RowBox[{
     RowBox[{
     "has", " ", "been", " ", "phased", " ", "corrected", " ", "to", " ", 
      "be", " ", "self"}], "-", 
     RowBox[{
      RowBox[{"adjoint", ".", " ", "For"}], " ", "G3333", " ", "the", " ", 
      "generators", " ", "are", " ", "already", " ", "self"}], "-", 
     "adjoint"}], ",", " ", 
    RowBox[{
     RowBox[{
     "while", " ", "for", " ", "G4442", " ", "and", " ", "G2221", " ", "we", 
      " ", "work", " ", "with", " ", "non"}], "-", "self", "-", 
     RowBox[{"adjoint", " ", 
      RowBox[{"generators", "."}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.55354373759787*^9, 3.5535438353773003`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G4442", ",", "1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G3333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G3311", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadGPALopsidedGenerators", "[", 
   RowBox[{"G2221", ",", "1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.553543681968739*^9, 3.553543736273264*^9}, {
  3.553980712928174*^9, 3.553980713150051*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.55398072111064*^9, 3.5539807402317038`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "::", "\<\"noopen\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Cannot open \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"\
ACE47192690819DFACE47192690819DF-set1-lopsidedGeneratorA.m\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.553980740234273*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "::", "\<\"noopen\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Cannot open \\\\\\\"\\\", \\\
\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"\
ACE47192690819DFACE47192690819DF-set1-lopsidedGeneratorB.m\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\) \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/noopen\\\", ButtonNote -> \
\\\"Get::noopen\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.553980740235754*^9}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.5539807251330023`*^9, 3.5539807402367363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.55398072111064*^9, 3.5539807402380667`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.55398072111064*^9, 3.5539807405445127`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.55398072111064*^9, 3.553980740755149*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"L", 
     StyleBox[
      AdjustmentBox["A",
       BoxBaselineShift->-0.4,
       BoxMargins->{{-0.5, -0.3}, {0, 0}}],
      FontSize->Smaller], "T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]]],
 " output"
}], "Section",
 CellChangeTimes->{3.553544729742529*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"comment", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"comment", "[", "cmd_", "]"}], ":=", 
  RowBox[{"\"\<% generated by the command '\>\"", "<>", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"Hold", "[", "cmd", "]"}], ",", "InputForm"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "]"}], "<>", 
   "\"\<' in the Mathematica notebook code/GenerateLaTeX.nb available with \
the arXiv sources of this article.\\n\>\"", "<>", "cmd"}]}]}], "Input",
 CellChangeTimes->{{3.543758328020751*^9, 3.5437584679234943`*^9}, {
  3.548104115134808*^9, 3.548104118733674*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "sep_String"}], "]"}], ":=", 
  "\"\<\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mkString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_String"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{"sep", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.538250425781876*^9, 3.538250518074811*^9}, {
  3.5382508312545137`*^9, 3.538250832774498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fancyMakeString", "[", 
   RowBox[{
    RowBox[{"x", ":", 
     RowBox[{"List", "[", "__String", "]"}]}], ",", "sep_"}], "]"}], ":=", 
  RowBox[{"StringJoin", "@@", 
   RowBox[{"Most", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"sep", "[", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "x", "]"}], "}"}]}], "]"}]}], "}"}], "]"}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.539185796745557*^9, 3.539185815112829*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"fixLaTeX", "[", 
   RowBox[{"ToString", "[", 
    RowBox[{
     RowBox[{"prepareForLaTeX", "[", "S", "]"}], ",", "TeXForm"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.539032146159383*^9, 3.539032165917276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "30"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539812848808193`*^9, 3.5539813127287893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{"S", ",", 
    RowBox[{
     RowBox[{"\"\<\\\\text{LaTeXRoot}(\\\\{\>\"", "~~", 
      RowBox[{"l", ":", 
       RowBox[{"ShortestMatch", "[", "__", "]"}]}], "~~", "\"\<\\\\},\>\"", "~~", 
      RowBox[{"k", ":", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "DigitCharacter", "|", "\"\<+\>\"", "|", "\"\<-\>\"", "|", 
          "\"\<.\>\"", "|", "\"\< \>\"", "|", "\"\<i\>\""}], ")"}], ".."}]}], 
      "~~", "\"\<)\>\""}], "\[RuleDelayed]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"StringLength", "[", "l", "]"}], ">", "MaxLength"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<\\\\lambda_{\\\\begin{subarray}{l}\>\"", "<>", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"l", ",", 
          RowBox[{"\"\<,\>\"", "\[Rule]", "\"\<,\\\\\\\\\>\""}]}], "]"}], 
        "<>", "\"\<\\\\\\\\\\\\mbox{}\\\\end{subarray}}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}], ",", "\[IndentingNewLine]", 
       RowBox[{
       "\"\<\\\\lambda_{\>\"", "<>", "l", "<>", "\"\<}^{(\>\"", "<>", "k", 
        "<>", "\"\<)}\>\""}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.53902771614983*^9, 3.539027818939972*^9}, {
   3.541275944776557*^9, 3.5412759865277967`*^9}, {3.5539811080551243`*^9, 
   3.5539812253661947`*^9}, {3.553981273896332*^9, 3.5539812838067904`*^9}, 
   3.553981343842821*^9, {3.55398153809925*^9, 3.553981554659623*^9}, {
   3.5539816331141987`*^9, 3.55398164127481*^9}, {3.5539816738113613`*^9, 
   3.55398168100305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"prepareForLaTeX", "[", "S_", "]"}], ":=", 
  RowBox[{"S", "/.", 
   RowBox[{"{", 
    RowBox[{"x_Root", "\[RuleDelayed]", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "z", "}"}], ",", 
       RowBox[{"LaTeXRoot", "[", 
        RowBox[{
         RowBox[{"Reverse", "[", 
          RowBox[{"CoefficientList", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "[",
              "z", "]"}], ",", "z"}], "]"}], "]"}], ",", 
         RowBox[{"(*", 
          RowBox[{"x", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "*)"}], 
         RowBox[{"unambiguousN", "[", "x", "]"}]}], "]"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.539032068658503*^9, 3.539032090045784*^9}, {
   3.5412759026676073`*^9, 3.541275908370986*^9}, {3.541276296705641*^9, 
   3.5412762969215183`*^9}, {3.5412763709192457`*^9, 3.54127637253829*^9}, 
   3.541276464351321*^9}],

Cell["\<\
unambiguousN takes a Mathematica Root expression, and evaluates it \
numerically at sufficiently high precision to clearly separate it from the \
other roots of the same minimal polynomial.\
\>", "Text",
 CellChangeTimes->{{3.543328946656292*^9, 3.543328982137616*^9}, {
  3.5444810930792923`*^9, 3.544481095982057*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "unambiguousN", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"unambiguousN", "[", "x_Root", "]"}], ":=", 
  RowBox[{
   RowBox[{"unambiguousN", "[", "x", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"roots", ",", "z", ",", "gap", ",", "n", ",", "result"}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"roots", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
           "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "m"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
              "[", "z", "]"}], ",", "z"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"gap", "=", 
       RowBox[{"N", "[", 
        RowBox[{"Min", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{"Outer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootReduce", "[", 
                RowBox[{"Abs", "[", 
                 RowBox[{"#1", "-", "#2"}], "]"}], "]"}], "&"}], ",", "roots",
               ",", "roots"}], "]"}], "]"}], ",", "0"}], "]"}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"0", ",", 
           RowBox[{"Log", "[", 
            RowBox[{"10", ",", "gap"}], "]"}]}], "]"}], "]"}], "-", "3"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"result", "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Min", "[", 
              RowBox[{"100", ",", 
               RowBox[{"-", "n"}]}], "]"}]}], "]"}], ",", 
           SuperscriptBox["10", "n"]}], "]"}], ",", 
         RowBox[{"-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "result", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "result"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541276056769896*^9, 3.5412760999179497`*^9}, {
  3.541276147746616*^9, 3.5412762880345163`*^9}, {3.541276350333699*^9, 
  3.541276356662518*^9}, {3.541276408460067*^9, 3.541276481256658*^9}, {
  3.541276516838141*^9, 3.5412765200134163`*^9}, {3.542988750948745*^9, 
  3.542988752790318*^9}, {3.544475660169978*^9, 3.544475693870469*^9}, {
  3.544475732146047*^9, 3.544475734177309*^9}, {3.5444758622813597`*^9, 
  3.544475903454279*^9}, {3.544475938327331*^9, 3.544475941566408*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Writing lemmas", "Section",
 CellChangeTimes->{{3.544481514377994*^9, 3.54448152232146*^9}, {
  3.54810129936399*^9, 3.5481013007397823`*^9}}],

Cell[CellGroupData[{

Cell["code for jellyfish matrix typesetting", "Subsection",
 CellChangeTimes->{{3.541193850857813*^9, 3.541193856684237*^9}, 
   3.5411961449402447`*^9, {3.544481535297118*^9, 3.5444815489126883`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetMatrixLine", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"mkString", "[", 
    RowBox[{
     RowBox[{"toLaTeX", "/@", "x"}], ",", "\"\< & \>\""}], "]"}], "<>", 
   "\"\< \\\\\\\\[6pt]\\n\>\""}]}]], "Input",
 CellChangeTimes->{{3.538250012664069*^9, 3.538250029314415*^9}, 
   3.538250091312973*^9, {3.538250129231739*^9, 3.5382501395681543`*^9}, {
   3.538250175079866*^9, 3.538250264952614*^9}, {3.538250302832184*^9, 
   3.5382503983729477`*^9}, {3.538250523403845*^9, 3.5382506024031973`*^9}, {
   3.539022348938218*^9, 3.539022350874016*^9}, {3.53903179844125*^9, 
   3.539031805544664*^9}, {3.539032034050807*^9, 3.5390320386015368`*^9}, {
   3.5390321875452213`*^9, 3.5390321911113787`*^9}, {3.539107882910516*^9, 
   3.539107973848679*^9}, {3.5391080387131166`*^9, 3.53910804218618*^9}, {
   3.5411939435439367`*^9, 3.5411939454548693`*^9}, {3.541194046297257*^9, 
   3.541194054458309*^9}, {3.54119410172803*^9, 3.541194121215049*^9}, {
   3.541194151813684*^9, 3.541194217597611*^9}, {3.5411951732730007`*^9, 
   3.5411951791677103`*^9}, {3.5411953912858763`*^9, 
   3.5411954090514383`*^9}, {3.541195726980665*^9, 3.5411957341697397`*^9}, {
   3.541195796944697*^9, 3.541195809928179*^9}, {3.5411958704246273`*^9, 
   3.541195872318082*^9}, {3.541195909543185*^9, 3.541195911324709*^9}, 
   3.5411961449430943`*^9, {3.541196206524433*^9, 3.541196207403986*^9}, 
   3.541196268514228*^9, {3.541196864186707*^9, 3.5411968651580667`*^9}, {
   3.553981476661788*^9, 3.553981480116479*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetMatrix", "[", "m_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\[IndentingNewLine]", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"StringJoin", "@@", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"TypesetMatrixLine", "[", "#", "]"}], "&"}], "/@", "m"}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "10"}]}], "}"}]}], "]"}], "<>", "\[IndentingNewLine]", 
   "\"\<\\\\end{pmatrix}\>\""}]}]], "Input",
 CellChangeTimes->{{3.541197983697854*^9, 3.541198017569376*^9}, 
   3.5487707169543877`*^9, {3.55398152154846*^9, 3.553981521868144*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetQuadraticTanglesInAnnularConsequencesMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "m1", ",", "m2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting QTAC\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"LoadQuadraticTanglesInAnnularConsequences", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m1", ",", "m2"}], "}"}], "=", "m"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<K &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", "m1", "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\\\check{K} &= \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", "m2", "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539031907510807*^9, 3.5390319123495817`*^9}, {
   3.539107821896249*^9, 3.539107860838398*^9}, {3.541193803290637*^9, 
   3.541193849340118*^9}, {3.541194300326703*^9, 3.541194340514226*^9}, {
   3.541194378465972*^9, 3.5411944492717876`*^9}, {3.541194695392823*^9, 
   3.541194821613472*^9}, {3.541195015841881*^9, 3.541195017673978*^9}, {
   3.541196010849036*^9, 3.541196012495474*^9}, {3.5411960663826427`*^9, 
   3.5411960703177767`*^9}, 3.541196144941502*^9, {3.541196202418742*^9, 
   3.541196204113852*^9}, {3.541196275402714*^9, 3.54119627881074*^9}, {
   3.541196867902861*^9, 3.5411968701419764`*^9}, {3.541198029663941*^9, 
   3.5411981008294773`*^9}, {3.548161262626953*^9, 3.548161265321485*^9}, {
   3.548627318404189*^9, 3.548627321018896*^9}, {3.548628324650803*^9, 
   3.5486283377520723`*^9}, {3.5487707260495253`*^9, 
   3.5487707568546677`*^9}, {3.553544210646985*^9, 3.553544226896676*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "jm", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JM\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jm", "=", 
      RowBox[{"LoadJellyfishMatrices", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<J &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jm", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "<>", 
      "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\n\\\\check{J} &= \>\"", "<>", 
      "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jm", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "<>", 
      "\[IndentingNewLine]", "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5444803315276012`*^9, 3.544480361877635*^9}, {
   3.544480392686962*^9, 3.544480407204393*^9}, 3.544480506610673*^9, {
   3.5444806763887377`*^9, 3.5444806938522663`*^9}, {3.5481612687016897`*^9, 
   3.548161275699768*^9}, {3.548627328066669*^9, 3.548627384624317*^9}, {
   3.5486283441506767`*^9, 3.5486283464696207`*^9}, {3.54877079340655*^9, 
   3.548770802262973*^9}, {3.551151327164423*^9, 3.551151343030113*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetJellyfishFormulasMatrices", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"jff1", ",", "jff2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"DebugPrint", "[", "\"\<Typesetting JF\>\"", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"jff1", ",", "jff2"}], "}"}], "=", 
      RowBox[{"LoadJellyfishFormulas", "[", 
       RowBox[{"G", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
     "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      "\"\<J^{-1}K &= \>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jff1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<\\\\\\\\\\n\\\\intertext{and}\\n\\\\check{J}^{-1}\\\\check{K} &= \
\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"TypesetMatrix", "[", 
       RowBox[{"jff2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        "]"}], "<>", "\[IndentingNewLine]", 
      "\"\<.\\\\\\\\\\n\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.538248736549313*^9, 3.5382487941474524`*^9}, {
   3.538248918484991*^9, 3.538248923912758*^9}, {3.538249982149003*^9, 
   3.538250085491912*^9}, {3.539025459330122*^9, 3.539025460056839*^9}, {
   3.539025576375843*^9, 3.539025643742552*^9}, {3.5390257066316633`*^9, 
   3.53902585639649*^9}, {3.539025889429961*^9, 3.539025890916668*^9}, {
   3.53902601189179*^9, 3.53902604140604*^9}, {3.539026416596128*^9, 
   3.539026428530828*^9}, 3.5390264620228653`*^9, {3.5390279394691257`*^9, 
   3.539027943532947*^9}, {3.5390322311526423`*^9, 3.539032341604766*^9}, {
   3.5390324361057453`*^9, 3.53903246562215*^9}, {3.539032506892517*^9, 
   3.539032510347341*^9}, {3.5391318583253727`*^9, 3.539131991620614*^9}, {
   3.5411976972184763`*^9, 3.541197703457921*^9}, {3.541197847724687*^9, 
   3.541197857504037*^9}, {3.541198453970141*^9, 3.541198552962303*^9}, {
   3.541198657657552*^9, 3.541198661914691*^9}, {3.54816128061093*^9, 
   3.548161283905438*^9}, {3.54862738952887*^9, 3.548627400887992*^9}, {
   3.5486283519035797`*^9, 3.548628354325664*^9}, {3.548770593859947*^9, 
   3.548770601442996*^9}, {3.54877088204521*^9, 3.548770889989567*^9}, {
   3.551151350356152*^9, 3.551151357397768*^9}, {3.553534932811911*^9, 
   3.553534933474463*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrepareLemmas", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "\"\<\\\\begin{lem}\\n\>\"", "<>", "\n", 
     "\"\<The linear combinations\\n\>\"", "<>", "\n", "\"\<$$\>\"", "<>", 
     "\n", "\"\<K\>\"", "<>", "\n", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\n", "\"\<A\\\\circ A\\\\\\\\\\n\>\"", "<>", "\n", 
     "\"\<A\\\\circ B\\\\\\\\\\n\>\"", "<>", "\n", 
     "\"\<B\\\\circ A\\\\\\\\\\n\>\"", "<>", "\n", "\"\<B\\\\circ B\\n\>\"", "<>",
      "\n", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", "\n", 
     "\"\<\\\\text{ and }\\n\>\"", "<>", "\n", "\"\<\\\\check{K}\\n\>\"", "<>",
      "\n", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\n", 
     "\"\<\\\\check{A}\\\\circ\\\\check{A}\\\\\\\\\\n\>\"", "<>", "\n", 
     "\"\<\\\\check{A}\\\\circ\\\\check{B}\\\\\\\\\\n\>\"", "<>", "\n", 
     "\"\<\\\\check{B}\\\\circ\\\\check{A}\\\\\\\\\\n\>\"", "<>", "\n", 
     "\"\<\\\\check{B}\\\\circ\\\\check{B}\\n\>\"", "<>", "\n", 
     "\"\<\\\\end{pmatrix}\\n\>\"", "<>", "\n", "\"\<$$\\n\>\"", "<>", "\n", 
     "\"\<lie in annular consequences, where\\n\>\"", "<>", "\n", 
     RowBox[{"comment", "[", 
      RowBox[{"TypesetQuadraticTanglesInAnnularConsequencesMatrices", "[", 
       RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
     "\"\<\\\\end{lem}\\n\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\begin{lem}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<In particular, we have\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", "\"\<K\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(A\\\\circ A)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(A\\\\circ B)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(B\\\\circ A)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(B\\\\circ B)\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<=J\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<f\\\\cdot j(\\\\check{A})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f\\\\cdot j(\\\\check{B})\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\text{ and }\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\check{K}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<f(\\\\check{A}\\\\circ\\\\check{A})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<f(\\\\check{A}\\\\circ\\\\check{B})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<f(\\\\check{B}\\\\circ\\\\check{A})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(\\\\check{B}\\\\circ\\\\check{B})\\n\>\"", 
     "<>", "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<=\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\check{J}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<f\\\\cdot j(A)\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<f\\\\cdot j(B)\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\end{pmatrix},$$\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<where\\n\>\"", "<>", "\[IndentingNewLine]", 
     RowBox[{"comment", "[", 
      RowBox[{"TypesetJellyfishMatrices", "[", 
       RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
     "\"\<\\\\end{lem}\\n\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\begin{lem}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<The elements $A$ and $B$ satisfy the box jellyfish \
relations\\n\>\"", "<>", "\[IndentingNewLine]", "\"\<$$\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f\\\\cdot j(\\\\check{A})\\\\\\\\\\n\>\"", "<>",
      "\[IndentingNewLine]", "\"\<f\\\\cdot j(\\\\check{B})\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<=J^{-1}K\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(A\\\\circ A)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(A\\\\circ B)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(B\\\\circ A)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(B\\\\circ B)\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\text{ and }\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f\\\\cdot j(A)\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f\\\\cdot j(B)\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<=\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\check{J}^{-1}\\\\check{K}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<\\\\begin{pmatrix}\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<f(\\\\check{A}\\\\circ\\\\check{A})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<f(\\\\check{A}\\\\circ\\\\check{B})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", 
     "\"\<f(\\\\check{B}\\\\circ\\\\check{A})\\\\\\\\\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<f(\\\\check{B}\\\\circ\\\\check{B})\\n\>\"", 
     "<>", "\[IndentingNewLine]", "\"\<\\\\end{pmatrix}\\n\>\"", "<>", 
     "\[IndentingNewLine]", "\"\<$$\\n\>\"", "<>", "\[IndentingNewLine]", 
     "\"\<where\\n\>\"", "<>", "\[IndentingNewLine]", 
     RowBox[{"comment", "[", 
      RowBox[{"TypesetJellyfishFormulasMatrices", "[", 
       RowBox[{"G", ",", "i"}], "]"}], "]"}], "<>", "\[IndentingNewLine]", 
     "\"\<\\\\end{lem}\\n\\n\>\""}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.54445741276962*^9, 3.544458208862578*^9}, {
  3.544458257378845*^9, 3.544458272776968*^9}, {3.548161348852557*^9, 
  3.548161375918494*^9}, {3.548626532387507*^9, 3.54862655108284*^9}, {
  3.551014606705862*^9, 3.551014739983919*^9}, {3.553273585219172*^9, 
  3.553273590105318*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteLemmas", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-lemmas.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"PrepareLemmas", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.544457386660306*^9, 3.544457406605047*^9}, {
  3.544457437531741*^9, 3.544457437755768*^9}, {3.544457972149437*^9, 
  3.544457973152853*^9}, {3.544458289333407*^9, 3.544458323496407*^9}, {
  3.548161393158695*^9, 3.548161397230953*^9}, {3.5486265782588387`*^9, 
  3.548626582690029*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Actually write the lemmas", "Subsection",
 CellChangeTimes->{{3.553980787952198*^9, 3.553980791359136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G3333", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.548162788862376*^9, 3.548162789940528*^9}, {
  3.5486265855492287`*^9, 3.5486266000603247`*^9}, {3.553980804680265*^9, 
  3.553980804792252*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 547544928 time: 20120814 20:53:25 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting QTAC\"\>"}],
  SequenceForm["mem: 547544928 time: 20120814 20:53:25 ", "Typesetting QTAC"],
  
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805558044*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980805559978*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 548381880 time: 20120814 20:53:26 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JM\"\>"}],
  SequenceForm["mem: 548381880 time: 20120814 20:53:26 ", "Typesetting JM"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.5539808060114822`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.5539808060147467`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 548449304 time: 20120814 20:53:26 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JF\"\>"}],
  SequenceForm["mem: 548449304 time: 20120814 20:53:26 ", "Typesetting JF"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980806552998*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5535825464286118`*^9, 3.553582603718726*^9, {3.5539808018220387`*^9, 
   3.553980806557115*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G3311", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.5481627958620367`*^9, 3.548162797435882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 549584952 time: 20120814 21:08:11 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting QTAC\"\>"}],
  SequenceForm["mem: 549584952 time: 20120814 21:08:11 ", "Typesetting QTAC"],
  
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.553981691181355*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.5539816911830597`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 550554624 time: 20120814 21:08:11 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JM\"\>"}],
  SequenceForm["mem: 550554624 time: 20120814 21:08:11 ", "Typesetting JM"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.553981691416669*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.5539816914195833`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 550570808 time: 20120814 21:08:11 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JF\"\>"}],
  SequenceForm["mem: 550570808 time: 20120814 21:08:11 ", "Typesetting JF"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.553981691667933*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.553981685941022*^9, 3.5539816916706743`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G2221", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.544458328525992*^9, 3.544458330750175*^9}, {
  3.5481613999402637`*^9, 3.548161402235993*^9}, {3.548162800340085*^9, 
  3.548162803859584*^9}, {3.553535012143222*^9, 3.553535012263247*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 549591112 time: 20120814 21:08:33 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting QTAC\"\>"}],
  SequenceForm["mem: 549591112 time: 20120814 21:08:33 ", "Typesetting QTAC"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.5539817132929077`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.5539817132951803`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 549914360 time: 20120814 21:08:33 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JM\"\>"}],
  SequenceForm["mem: 549914360 time: 20120814 21:08:33 ", "Typesetting JM"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.553981713407674*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.553981713410512*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 549933344 time: 20120814 21:08:33 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JF\"\>"}],
  SequenceForm["mem: 549933344 time: 20120814 21:08:33 ", "Typesetting JF"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.55398171341331*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"loading files from \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code\"\>"}],
  
  SequenceForm[
  "loading files from ", 
   "/Users/dpenneys/Documents/research/fusionatlas/articles/4442/code"],
  Editable->False]], "Print",
 CellChangeTimes->{3.5539808168964453`*^9, 3.553981713437101*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteLemmas", "[", 
  RowBox[{"G4442", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.548627233020194*^9, 3.548627233874721*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 488140648 time: 20120810 06:16:44 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting QTAC\"\>"}],
  SequenceForm["mem: 488140648 time: 20120810 06:16:44 ", "Typesetting QTAC"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.548628366620055*^9, 3.5487709490978127`*^9, 
  3.553423069752757*^9, 3.5535825616485643`*^9, 3.5535826046717176`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 488142880 time: 20120810 06:16:51 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JM\"\>"}],
  SequenceForm["mem: 488142880 time: 20120810 06:16:51 ", "Typesetting JM"],
  Editable->False]], "Print",
 CellChangeTimes->{3.548628366620055*^9, 3.5487709490978127`*^9, 
  3.553423069752757*^9, 3.5535825616485643`*^9, 3.553582611009901*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 488156160 time: 20120810 06:16:57 \"\>", 
   "\[InvisibleSpace]", "\<\"Typesetting JF\"\>"}],
  SequenceForm["mem: 488156160 time: 20120810 06:16:57 ", "Typesetting JF"],
  Editable->False]], "Print",
 CellChangeTimes->{3.548628366620055*^9, 3.5487709490978127`*^9, 
  3.553423069752757*^9, 3.5535825616485643`*^9, 3.5535826175043983`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["typesetting moments code", "Subsection",
 CellChangeTimes->{{3.5443802081646748`*^9, 3.544380211211643*^9}, {
  3.5539808555450153`*^9, 3.5539808561606617`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"If", " ", "they", " ", 
    RowBox[{"don", "'"}], "t", " ", "fit", " ", "next", " ", "to", " ", 
    "each", " ", "other"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TypesetMomentsOneColumn", "[", 
    RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"moments", ",", "momentsCheck"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"moments", ",", "momentsCheck"}], "}"}], "=", 
       RowBox[{
        RowBox[{"GPA4SphericalMoments", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "//", "ToRadicals"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(A^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(AB) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(B^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(A^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(A^2B) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(AB^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(B^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(\\\\check{A}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(\\\\check{A}\\\\check{B}) &= \>\"", 
       "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(\\\\check{B}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(\\\\check{A}^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", 
       "\"\<\\\\Tr(\\\\check{A}^2\\\\check{B}) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", 
       "\"\<\\\\Tr(\\\\check{A}\\\\check{B}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\displaybreak[1]\\\\\\\\\\n\>\"", "<>", 
       "\[IndentingNewLine]", "\"\<\\\\Tr(\\\\check{B}^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.544380256676091*^9, 3.5443802764509*^9}, {
   3.544380350584877*^9, 3.54438037334433*^9}, {3.5443804300413094`*^9, 
   3.544380452781109*^9}, {3.544380489192893*^9, 3.5443807066790657`*^9}, {
   3.5443808970445127`*^9, 3.544380939484531*^9}, {3.5443809701946297`*^9, 
   3.5443809845149307`*^9}, {3.544381046165249*^9, 3.544381197077446*^9}, {
   3.544456653156847*^9, 3.544456653771462*^9}, {3.544456749264185*^9, 
   3.544456823875648*^9}, {3.544535259473549*^9, 3.544535267509166*^9}, {
   3.544552832089554*^9, 3.544552839486902*^9}, {3.5481617214999323`*^9, 
   3.5481617248305063`*^9}, 3.548161769551601*^9, 3.5486769298139477`*^9, {
   3.548676974017333*^9, 3.54867701016565*^9}, {3.553544407208294*^9, 
   3.553544421998953*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "If", " ", "they", " ", "fit", " ", "next", " ", "to", " ", "each", " ", 
    "other"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"TypesetMomentsTwoColumns", "[", 
    RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"moments", ",", "momentsCheck"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"moments", ",", "momentsCheck"}], "}"}], "=", 
       RowBox[{
        RowBox[{"GPA4SphericalMoments", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "//", "ToRadicals"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
      "\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(A^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{A}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(AB) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{A}\\\\check{B}) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(B^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{B}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(A^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{A}^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(A^2B) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{A}^2\\\\check{B}) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(AB^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{A}\\\\check{B}^2) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\\\\\\\\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\Tr(B^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"moments", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<&\\\\Tr(\\\\check{B}^3) &= \>\"", "<>", 
       RowBox[{"toLaTeX", "[", 
        RowBox[{"momentsCheck", "\[LeftDoubleBracket]", 
         RowBox[{"3", ",", "3", ",", "3"}], "\[RightDoubleBracket]"}], "]"}], 
       "<>", "\"\<\\n\>\"", "<>", "\[IndentingNewLine]", 
       "\"\<\\\\end{align*}\\n\>\""}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5445524019907084`*^9, 3.544552468785961*^9}, {
  3.5445528432401657`*^9, 3.544552846606045*^9}, {3.548161729990264*^9, 
  3.548161764164858*^9}, {3.548161827628667*^9, 3.54816182954709*^9}, {
  3.5535444097898407`*^9, 3.553544417628179*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteMomentsOneColumn", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-moments.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"TypesetMomentsOneColumn", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5443807293744583`*^9, 3.544380765388886*^9}, {
  3.548161740790554*^9, 3.548161744614324*^9}, {3.548629860931793*^9, 
  3.5486298646108503`*^9}, {3.553544426629616*^9, 3.553544442964602*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteMomentsTwoColumns", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-moments.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"TypesetMomentsTwoColumns", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5535444350710497`*^9, 3.553544446900358*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TypesetMomentsTwoColumns", "[", 
  RowBox[{"G3333", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.544456631827977*^9, 3.544456638895474*^9}, {
   3.54816175323836*^9, 3.548161756395954*^9}, 3.5535444542921877`*^9}],

Cell[BoxData["\<\"\\\\begin{align*}\\n\\\\Tr(A^2) &= \\\\frac{1}{2} \
\\\\left(11+5 \\\\sqrt{5}\\\\right)&\\\\Tr(\\\\check{A}^2) &= \\\\frac{1}{2} \
\\\\left(11+5 \\\\sqrt{5}\\\\right)\\\\\\\\\\n\\\\Tr(AB) &= \
0&\\\\Tr(\\\\check{A}\\\\check{B}) &= 0\\\\\\\\\\n\\\\Tr(B^2) &= 6+3 \
\\\\sqrt{5}&\\\\Tr(\\\\check{B}^2) &= 6+3 \\\\sqrt{5}\\\\\\\\\\n\\\\Tr(A^3) \
&= \\\\frac{1}{8} \\\\left(-27-12 \
\\\\sqrt{5}\\\\right)&\\\\Tr(\\\\check{A}^3) &= 0\\\\\\\\\\n\\\\Tr(A^2B) &= \
\\\\frac{1}{16} \\\\left(-25-11 \\\\sqrt{5}\\\\right)&\\\\Tr(\\\\check{A}^2\\\
\\check{B}) &= -\\\\sqrt{\\\\frac{123}{4}+\\\\frac{55 \
\\\\sqrt{5}}{4}}\\\\\\\\\\n\\\\Tr(AB^2) &= \\\\frac{1}{16} \\\\left(63+27 \
\\\\sqrt{5}\\\\right)&\\\\Tr(\\\\check{A}\\\\check{B}^2) &= \
0\\\\\\\\\\n\\\\Tr(B^3) &= \\\\frac{1}{8} \\\\left(15+6 \
\\\\sqrt{5}\\\\right)&\\\\Tr(\\\\check{B}^3) &= 3 \\\\sqrt{\\\\frac{1}{2} \
\\\\left(9+4 \\\\sqrt{5}\\\\right)}\\n\\\\end{align*}\\n\"\>"], "Output",
 CellChangeTimes->{{3.544456640173101*^9, 3.544456656712335*^9}, 
   3.544456826006055*^9, 3.544457190226076*^9, 3.544480595185388*^9, 
   3.544480913443779*^9, 3.5444811447306643`*^9, 3.54453510921224*^9, 
   3.5445352708819733`*^9, 3.544552473044916*^9, {3.548161756770134*^9, 
   3.548161773216975*^9}, 3.548161832018579*^9, {3.54816209260944*^9, 
   3.548162115221508*^9}, 3.548162347615872*^9, {3.548162382684464*^9, 
   3.54816240932051*^9}, 3.5486768149093857`*^9, 3.5535826242250433`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Actually typeset the moments", "Subsection",
 CellChangeTimes->{{3.553980839674327*^9, 3.553980843465283*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteMomentsTwoColumns", "[", 
   RowBox[{"G3333", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteMomentsTwoColumns", "[", 
   RowBox[{"G3311", ",", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteMomentsTwoColumns", "[", 
   RowBox[{"G2221", ",", "1"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.544456844935837*^9, 3.54445684936449*^9}, {
  3.5481617891551247`*^9, 3.548161790077729*^9}, {3.5535444561082487`*^9, 
  3.553544466906906*^9}, {3.553544503097666*^9, 3.5535445138654118`*^9}, {
  3.553980849050839*^9, 3.553980849162305*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteMomentsOneColumn", "[", 
   RowBox[{"G4442", ",", "1"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.548676827703319*^9, 3.54867682987035*^9}, {
   3.5535444759545393`*^9, 3.5535444822415237`*^9}, 3.5535445159532537`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Writing generators", "Section",
 CellChangeTimes->{{3.548101416858872*^9, 3.548101424745323*^9}}],

Cell[CellGroupData[{

Cell["code for writing generators", "Subsection",
 CellChangeTimes->{{3.5539808841117277`*^9, 3.5539808871355753`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G4442", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G3333", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G2221", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SpokeLengths", "[", "G3311", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.540239601892256*^9, 3.540239606325082*^9}, {
  3.5402404224689283`*^9, 3.540240444067453*^9}, {3.548101454513379*^9, 
  3.548101481081143*^9}, {3.553544526320736*^9, 3.553544527921021*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "CollapsedLoops", "]"}]], "Input",
 CellChangeTimes->{{3.550543213658259*^9, 3.550543218116295*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CollapsedLoops", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"GraphLoops", "[", 
        RowBox[{"G", ",", 
         RowBox[{"Most", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
          "]"}]}], "]"}], ",", 
       RowBox[{"c_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"c", ",", 
          RowBox[{"Vertex", "[", 
           RowBox[{"_", ",", "_", ",", 
            RowBox[{"Except", "[", 
             RowBox[{
              RowBox[{"n", "-", "2"}], "|", 
              RowBox[{"n", "-", "1"}], "|", "n"}], "]"}], ",", "_"}], "]"}]}],
          "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.550543202526944*^9, 3.5505432325278597`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CollapsedLoopsAvoidingInitialArm", "[", "G_", "]"}], ":=", 
  RowBox[{
   RowBox[{"CollapsedLoopsAvoidingInitialArm", "[", "G", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
        "1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Cases", "[", 
       RowBox[{
        RowBox[{"GraphLoops", "[", 
         RowBox[{"G", ",", 
          RowBox[{"Most", "[", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", "+", "1"}], "}"}]}], "]"}], ",", "1"}], "]"}], 
           "]"}]}], "]"}], ",", 
        RowBox[{"c_", "/;", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"c", ",", 
           RowBox[{"Vertex", "[", 
            RowBox[{"_", ",", "_", ",", 
             RowBox[{"Except", "[", 
              RowBox[{
               RowBox[{"n", "-", "1"}], "|", "n"}], "]"}], ",", "_"}], 
            "]"}]}], "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.540238653405994*^9, 3.540238662712365*^9}, {
   3.540238694943365*^9, 3.540238799229783*^9}, {3.540238902881078*^9, 
   3.540238928494361*^9}, {3.540239264874776*^9, 3.540239279023488*^9}, {
   3.550543170100438*^9, 3.550543172656024*^9}, 3.550543212400619*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CollapsedLoopsAvoidingInitialArmAndEnds", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", "forbidden"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cases", "[", 
      RowBox[{
       RowBox[{"CollapsedLoopsAvoidingInitialArm", "[", "G", "]"}], ",", 
       RowBox[{"c_", "/;", 
        RowBox[{"FreeQ", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"Length", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
            RowBox[{"Split", "[", 
             RowBox[{"Cases", "[", 
              RowBox[{
               RowBox[{"c", "~", "Join", "~", "c"}], ",", 
               RowBox[{
                RowBox[{"Vertex", "[", 
                 RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}], 
                "\[RuleDelayed]", "i"}]}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i_Integer", ",", "m_Integer"}], "}"}], "/;", 
           RowBox[{"m", ">", 
            RowBox[{
             RowBox[{"SpokeLengths", "[", "G", "]"}], "\[LeftDoubleBracket]", 
             "i", "\[RightDoubleBracket]"}]}]}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5402396144357986`*^9, 3.540239866321887*^9}, {
  3.540240019496263*^9, 3.5402400323985367`*^9}, {3.5402401135161467`*^9, 
  3.540240115650663*^9}, {3.540240147524727*^9, 3.5402402560880213`*^9}, {
  3.540240436043825*^9, 3.540240440317878*^9}, {3.548103877778619*^9, 
  3.548103878402073*^9}, {3.5505431774248447`*^9, 3.5505431931999598`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotationRepresentative", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"RotateLeft", "[", 
       RowBox[{"p", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", 
        RowBox[{"Length", "[", "p", "]"}], ",", "2"}], "}"}]}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.540238971893375*^9, 3.540239008128997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenLoops", "[", "G_", "]"}], ":=", 
  RowBox[{"Union", "[", 
   RowBox[{"RotationRepresentative", "/@", 
    RowBox[{"CollapsedLoopsAvoidingInitialArmAndEnds", "[", "G", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.540239234184022*^9, 3.540239235255537*^9}, {
   3.540240294819447*^9, 3.540240296363824*^9}, {3.5402403371299334`*^9, 
   3.540240347538396*^9}, 3.5505431976444674`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "/@", 
  RowBox[{"(", 
   RowBox[{"ChosenLoops", "/@", "SpokeGraphs"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.55052624207542*^9, 3.550526253610298*^9}, {
  3.550526288321191*^9, 3.550526293785309*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"42", ",", "21", ",", "10", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.550526249737632*^9, 3.550526254010573*^9}, 
   3.550526302331912*^9, 3.5505427917560463`*^9, 3.5505432406494093`*^9, {
   3.550938793727264*^9, 3.550938817843768*^9}, 3.550938853721549*^9, 
   3.551148226220273*^9, 3.551149924116765*^9, 3.55210029877627*^9, 
   3.552697113751314*^9, 3.553432831127327*^9, 3.553544780434615*^9, 
   3.5535826257091618`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChosenValues", "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", "n", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"ToString", "/@", 
           RowBox[{
            RowBox[{"Cases", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Vertex", "[", 
               RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}]}], "]"}], 
            "\[LeftDoubleBracket]", 
            RowBox[{"All", ",", 
             RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], "]"}], 
         "\[Rule]", 
         RowBox[{"cachedRootReduce", "[", 
          RowBox[{"#", "/.", 
           RowBox[{"x", "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}]}], ")"}], 
       "&"}], "/@", 
      RowBox[{"ChosenLoops", "[", "G", "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.552100319634159*^9, 3.552100429083941*^9}, {
  3.552100745229218*^9, 3.552100746772491*^9}, {3.552100816877655*^9, 
  3.552100818915247*^9}, {3.5521008493809643`*^9, 3.5521008636261168`*^9}, {
  3.552100934538769*^9, 3.552100934760056*^9}, {3.552100968450506*^9, 
  3.5521009744221277`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ChosenValues", "/@", 
      RowBox[{"GPALopsidedGenerators", "[", 
       RowBox[{"#", ",", 
        RowBox[{"PreferredGeneratorSet", "[", "#", "]"}]}], "]"}]}], ")"}], 
    "&"}], ")"}], "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.5521004329270687`*^9, 3.552100476702402*^9}, {
  3.552101001923007*^9, 3.552101045073812*^9}, {3.553544994654565*^9, 
  3.553545005725623*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"11112\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"852", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36792", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"111600", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"5087232", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"12897792", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"370676736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
       RowBox[{"\<\"11113\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"54", " ", "#1"}], "+", 
            RowBox[{"1422", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"25407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"385155", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"5211378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"55366092", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"379505736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"11122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"42", " ", "#1"}], "+", 
            RowBox[{"7428", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"233784", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6989040", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"25208064", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"562837248", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"2911168512", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "-", 
            RowBox[{"27", " ", "#1"}], "+", 
            RowBox[{"2988", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"27324", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"645165", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"4650534", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"21922488", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"40286727", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"11132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"496", "+", 
            RowBox[{"9768", " ", "#1"}], "+", 
            RowBox[{"165888", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"997056", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6554925", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"6602796", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"202145868", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"652215888", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"24", " ", "#1"}], "+", 
            RowBox[{"2412", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10098", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"130005", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"1582902", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"8046702", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"34088769", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11212\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"961", "+", 
            RowBox[{"2883", " ", "#1"}], "+", 
            RowBox[{"414528", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"640836", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2141865", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6096654", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"3167748", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"13490712", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"15397776", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"11213\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "+", 
            RowBox[{"4203666", " ", "#1"}], "+", 
            RowBox[{"72236142", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"231250113", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2501734815", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"4667265522", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"5503926672", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"3177168624", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"11222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"42", " ", "#1"}], "+", 
            RowBox[{"7428", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"233784", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6989040", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"25208064", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"562837248", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"2911168512", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"279", " ", "#1"}], "+", 
            RowBox[{"34767", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"2266407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"67404555", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"131814378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"213923592", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"598818096", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"11232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"625", "+", 
            RowBox[{"13125", " ", "#1"}], "+", 
            RowBox[{"1964250", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"32508000", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"225182025", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"856453500", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1776121020", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"1315874160", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"1392", " ", "#1"}], "+", 
            RowBox[{"101448", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"303966", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"9349425", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"32103216", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"33170958", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"49106898", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11312\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"2431059", " ", "#1"}], "+", 
            RowBox[{"25239672", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"564703758", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2093568525", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"129102498", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"195611112", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"884877696", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11313\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"432", " ", "#1"}], "+", 
            RowBox[{"12168", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"166914", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2207655", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"11706039", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"35328798", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"74852262", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"11322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"168", " ", "#1"}], "+", 
            RowBox[{"7389", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"24678", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"35316", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"11323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"144", " ", "#1"}], "+", 
            RowBox[{"278712", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"4964112", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"68641425", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"79082163", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"96700392", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"155425716", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11332\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"1248", " ", "#1"}], "+", 
            RowBox[{"73368", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2067174", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"17861715", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"60444549", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"113029263", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"121336947", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"12122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"961", "+", 
            RowBox[{"2883", " ", "#1"}], "+", 
            RowBox[{"414528", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"640836", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2141865", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6096654", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"3167748", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"13490712", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"15397776", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"72", " ", "#1"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"12132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"3041536", "-", 
            RowBox[{"9145536", " ", "#1"}], "+", 
            RowBox[{"27924912", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"61946748", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"145832805", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"91700667", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"99558072", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"75805794", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"12133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"400", "+", 
            RowBox[{"6000", " ", "#1"}], "+", 
            RowBox[{"319500", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"918000", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"11397915", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"15230025", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"49269465", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"151373205", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12213\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"625", "-", 
            RowBox[{"45000", " ", "#1"}], "+", 
            RowBox[{"2076750", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10587375", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55811025", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"491005800", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1974773520", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"2526859800", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"12222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"852", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36792", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"111600", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"5087232", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"12897792", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"370676736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"12223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "+", 
            RowBox[{"1458", " ", "#1"}], "+", 
            RowBox[{"29448", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"324216", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2059425", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"7130106", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"13579083", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31228173", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"6203229", " ", "#1"}], "+", 
            RowBox[{"98070912", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"527829912", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"1842147765", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"1191806622", " ", 
             SuperscriptBox["#1", "5"]}], "-", 
            RowBox[{"268120368", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"1670588064", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"48", " ", "#1"}], "+", 
            RowBox[{"106308", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"899316", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"7526925", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"14206509", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"22443723", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"83195667", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"12313\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"476416", "-", 
            RowBox[{"6899328", " ", "#1"}], "+", 
            RowBox[{"44336448", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"158331456", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"333376560", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"416257056", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"329852088", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"175449888", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"12322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"2431059", " ", "#1"}], "+", 
            RowBox[{"25239672", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"564703758", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2093568525", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"129102498", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"195611112", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"884877696", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"12323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"476416", "+", 
            RowBox[{"7788672", " ", "#1"}], "+", 
            RowBox[{"52769088", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"193325184", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"426416400", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"611166384", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"587305728", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"325154412", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12332\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"400", "-", 
            RowBox[{"24000", " ", "#1"}], "+", 
            RowBox[{"586800", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"5968350", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"34665165", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"112077675", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"185147775", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"134686395", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"13132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"29776", "+", 
            RowBox[{"14424", " ", "#1"}], "+", 
            RowBox[{"9592", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79392", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"31635", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"140748", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"48892", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"298224", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"13133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4096", "-", 
            RowBox[{"1024", " ", "#1"}], "+", 
            RowBox[{"17152", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"11968", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"25680", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"52112", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"44152", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31174", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"13222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "-", 
            RowBox[{"389", " ", "#1"}], "+", 
            RowBox[{"3417", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"14677", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"49325", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"53008", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"219552", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"390656", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3041536", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"13223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"97", " ", "#1"}], "+", 
            RowBox[{"2458", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"12256", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"74265", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"227614", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"437068", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"419432", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"13232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"29776", "+", 
            RowBox[{"14424", " ", "#1"}], "+", 
            RowBox[{"9592", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79392", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"31635", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"140748", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"48892", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"298224", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"13233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"8", " ", "#1"}], "+", 
            RowBox[{"268", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"374", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"1605", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6514", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"11038", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"15587", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"13322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"39", " ", "#1"}], "+", 
            RowBox[{"1022", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"2908", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"10335", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"6998", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"93912", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"155216", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"13323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"152", " ", "#1"}], "+", 
            RowBox[{"628", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"1174", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"255", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"1861", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1228", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"3052", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
       RowBox[{"\<\"22223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"54", " ", "#1"}], "+", 
            RowBox[{"1422", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"25407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"385155", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"5211378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"55366092", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"379505736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"22233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"24", " ", "#1"}], "+", 
            RowBox[{"2412", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10098", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"130005", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"1582902", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"8046702", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"34088769", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"22323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"432", " ", "#1"}], "+", 
            RowBox[{"12168", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"166914", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2207655", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"11706039", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"35328798", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"74852262", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"23233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4096", "-", 
            RowBox[{"1024", " ", "#1"}], "+", 
            RowBox[{"17152", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"11968", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"25680", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"52112", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"44152", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31174", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"11112\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"852", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36792", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"111600", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"5087232", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"12897792", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"370676736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"11113\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"54", " ", "#1"}], "+", 
            RowBox[{"1422", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"25407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"385155", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"5211378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"55366092", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"379505736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"11122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"42", " ", "#1"}], "+", 
            RowBox[{"7428", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"233784", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6989040", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"25208064", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"562837248", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"2911168512", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "-", 
            RowBox[{"27", " ", "#1"}], "+", 
            RowBox[{"2988", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"27324", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"645165", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"4650534", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"21922488", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"40286727", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
       RowBox[{"\<\"11132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"496", "+", 
            RowBox[{"9768", " ", "#1"}], "+", 
            RowBox[{"165888", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"997056", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6554925", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"6602796", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"202145868", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"652215888", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"24", " ", "#1"}], "+", 
            RowBox[{"2412", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10098", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"130005", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"1582902", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"8046702", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"34088769", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
       RowBox[{"\<\"11212\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"961", "+", 
            RowBox[{"2883", " ", "#1"}], "+", 
            RowBox[{"414528", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"640836", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2141865", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6096654", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"3167748", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"13490712", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"15397776", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11213\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "+", 
            RowBox[{"4203666", " ", "#1"}], "+", 
            RowBox[{"72236142", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"231250113", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2501734815", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"4667265522", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"5503926672", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"3177168624", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"11222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"42", " ", "#1"}], "+", 
            RowBox[{"7428", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"233784", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"6989040", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"25208064", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"562837248", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"2911168512", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"279", " ", "#1"}], "+", 
            RowBox[{"34767", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"2266407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"67404555", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"131814378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"213923592", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"598818096", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"11232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"625", "+", 
            RowBox[{"13125", " ", "#1"}], "+", 
            RowBox[{"1964250", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"32508000", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"225182025", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"856453500", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1776121020", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"1315874160", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"11233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"1392", " ", "#1"}], "+", 
            RowBox[{"101448", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"303966", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"9349425", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"32103216", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"33170958", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"49106898", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11312\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"2431059", " ", "#1"}], "+", 
            RowBox[{"25239672", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"564703758", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2093568525", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"129102498", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"195611112", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"884877696", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11313\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"432", " ", "#1"}], "+", 
            RowBox[{"12168", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"166914", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2207655", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"11706039", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"35328798", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"74852262", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"11322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"168", " ", "#1"}], "+", 
            RowBox[{"7389", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"24678", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"35316", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"11323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"144", " ", "#1"}], "+", 
            RowBox[{"278712", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"4964112", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"68641425", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"79082163", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"96700392", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"155425716", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"11332\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"1248", " ", "#1"}], "+", 
            RowBox[{"73368", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"2067174", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"17861715", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"60444549", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"113029263", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"121336947", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"12122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"961", "+", 
            RowBox[{"2883", " ", "#1"}], "+", 
            RowBox[{"414528", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"640836", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2141865", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6096654", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"3167748", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"13490712", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"15397776", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"12123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"72", " ", "#1"}], "+", 
            RowBox[{"144", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"12132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"3041536", "-", 
            RowBox[{"9145536", " ", "#1"}], "+", 
            RowBox[{"27924912", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"61946748", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"145832805", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"91700667", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"99558072", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"75805794", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"400", "+", 
            RowBox[{"6000", " ", "#1"}], "+", 
            RowBox[{"319500", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"918000", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"11397915", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"15230025", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"49269465", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"151373205", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"12213\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"625", "-", 
            RowBox[{"45000", " ", "#1"}], "+", 
            RowBox[{"2076750", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10587375", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"55811025", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"491005800", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1974773520", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"2526859800", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"12222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"852", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36792", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"111600", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"5087232", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"12897792", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"370676736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3941830656", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
       RowBox[{"\<\"12223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "+", 
            RowBox[{"1458", " ", "#1"}], "+", 
            RowBox[{"29448", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"324216", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2059425", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"7130106", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"13579083", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31228173", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"12232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"6203229", " ", "#1"}], "+", 
            RowBox[{"98070912", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"527829912", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"1842147765", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"1191806622", " ", 
             SuperscriptBox["#1", "5"]}], "-", 
            RowBox[{"268120368", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"1670588064", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"12233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"48", " ", "#1"}], "+", 
            RowBox[{"106308", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"899316", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"7526925", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"14206509", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"22443723", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"83195667", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12313\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"476416", "-", 
            RowBox[{"6899328", " ", "#1"}], "+", 
            RowBox[{"44336448", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"158331456", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"333376560", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"416257056", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"329852088", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"175449888", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"122461", "-", 
            RowBox[{"2431059", " ", "#1"}], "+", 
            RowBox[{"25239672", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"564703758", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2093568525", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"129102498", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"195611112", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"884877696", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"12323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"476416", "+", 
            RowBox[{"7788672", " ", "#1"}], "+", 
            RowBox[{"52769088", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"193325184", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"426416400", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"611166384", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"587305728", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"325154412", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"12332\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"400", "-", 
            RowBox[{"24000", " ", "#1"}], "+", 
            RowBox[{"586800", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"5968350", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"34665165", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"112077675", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"185147775", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"134686395", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"13132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"29776", "+", 
            RowBox[{"14424", " ", "#1"}], "+", 
            RowBox[{"9592", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79392", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"31635", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"140748", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"48892", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"298224", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"13133\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4096", "-", 
            RowBox[{"1024", " ", "#1"}], "+", 
            RowBox[{"17152", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"11968", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"25680", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"52112", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"44152", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31174", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"13222\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"31", "-", 
            RowBox[{"389", " ", "#1"}], "+", 
            RowBox[{"3417", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"14677", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"49325", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"53008", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"219552", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"390656", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"3041536", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
       RowBox[{"\<\"13223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"97", " ", "#1"}], "+", 
            RowBox[{"2458", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"12256", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"74265", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"227614", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"437068", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"419432", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"13232\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"29776", "+", 
            RowBox[{"14424", " ", "#1"}], "+", 
            RowBox[{"9592", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"79392", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"31635", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"140748", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"48892", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"298224", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"13233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"8", " ", "#1"}], "+", 
            RowBox[{"268", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"374", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"1605", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"6514", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"11038", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"15587", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
       RowBox[{"\<\"13322\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"39", " ", "#1"}], "+", 
            RowBox[{"1022", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"2908", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"10335", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"6998", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"93912", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"155216", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"190096", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"13323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "-", 
            RowBox[{"152", " ", "#1"}], "+", 
            RowBox[{"628", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"1174", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"255", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"1861", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"1228", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"3052", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"22223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"54", " ", "#1"}], "+", 
            RowBox[{"1422", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"25407", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"385155", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"5211378", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"55366092", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"379505736", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"1247219856", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"22233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"24", " ", "#1"}], "+", 
            RowBox[{"2412", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"10098", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"130005", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"1582902", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"8046702", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"34088769", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}]}], ",", 
       RowBox[{"\<\"22323\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"16", "+", 
            RowBox[{"432", " ", "#1"}], "+", 
            RowBox[{"12168", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"166914", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"2207655", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"11706039", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"35328798", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"74852262", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"77951241", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}]}], ",", 
       RowBox[{"\<\"23233\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"4096", "-", 
            RowBox[{"1024", " ", "#1"}], "+", 
            RowBox[{"17152", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"11968", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"25680", " ", 
             SuperscriptBox["#1", "4"]}], "+", 
            RowBox[{"52112", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"44152", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"31174", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"11881", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1122\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1133\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1222\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1233\"\>", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "4"]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1322\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        FractionBox["1", "4"]}], ",", 
       RowBox[{"\<\"1332\"\>", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "4"]}]}], ",", 
       RowBox[{"\<\"1333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2233\"\>", "\[Rule]", "0"}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}], ",", 
       RowBox[{"\<\"2333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["5"]}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1122\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", 
        FractionBox["1", "4"]}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", 
        FractionBox["1", "4"]}], ",", 
       RowBox[{"\<\"1133\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1222\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1233\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{"\<\"1322\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1332\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "8"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2223\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2233\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox["5"]}]}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["5"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2333\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"4", " ", 
            SqrtBox["5"]}]}], ")"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"1112\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"5", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1113\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1123\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1132\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1212\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "21"}], "+", 
           RowBox[{"13", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1213\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1232\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "+", 
           RowBox[{"7", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1313\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "12"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"1323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["3"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"2323\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["3"]}]}], ")"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"112\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}]}], ",", 
       RowBox[{"\<\"113\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "#1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}]}], ",", 
       RowBox[{"\<\"123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"\<\"132\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"12", " ", "#1"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"27", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["#1", "3"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["#1", "6"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"81", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\<\"112\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"39", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"201", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"225", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"113\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], ",", 
       RowBox[{"\<\"122\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["#1", "2"]}], "-", 
            RowBox[{"39", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"201", " ", 
             SuperscriptBox["#1", "4"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "5"]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox["#1", "6"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "7"]}], "+", 
            RowBox[{"225", " ", 
             SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}]}], ",", 
       RowBox[{"\<\"123\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"5", "-", 
            RowBox[{"39", " ", "#1"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], ",", 
       RowBox[{"\<\"132\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox["21"]}], ")"}]}]}], ",", 
       RowBox[{"\<\"223\"\>", "\[Rule]", 
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "#1"}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["#1", "3"]}], "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5521005377019157`*^9, 3.5521006846842823`*^9, 3.552100749560173*^9, {
   3.552100828355424*^9, 3.552100866540394*^9}, 3.552100938235861*^9, 
   3.5521009782993927`*^9, {3.552101029950245*^9, 3.5521010475601063`*^9}, 
   3.5521010871414757`*^9, 3.553545057904567*^9, 3.5535460713278646`*^9, 
   3.553582642863323*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.552101238092375*^9, 3.552101243626823*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLZf8LsrJjtehwTHh6YVH+g4e3k/fejDzOuxqMknu
tDJw6Flvu1klisehypSdY1mdgcMcwaV7G/24HU51XLrnscfAQenzCXmeN5wO
JWccUv98NHA4dzXsTb4dh4NLwB8JbzlDBz/rP6aRgWwOTCnry/fbGzoELE3j
LzFgcagMZ/n/OMTQoWGqc3fOc0aHkqqlOs4xhg4J3I58p2z+28Pkk++LHvz/
65c9TH/yqoSQSwrf7WHm78mveTvz6Gd7mP2njI5sXMfw0R7mvnNvVXsvXnpr
D3P/47r2RQ56r+1h/uuQBwXAK3uY/2HyPbXhLP0B+nD9PBKbdoWe0IObn1Mo
zSvgqwe3X/yVHcPKh7pw91U+Oj6Du1MX7v4/uxJvK7npwv3Hd2X7mZvSunD/
S/SVAk3UhYcPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+Efnw9yH
iw8AP2v7rQ==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLZf8LsrJjtehwTHh6YVH+g4e3k/fejDzOuxqMknu
tDJw6Flvu1klisehypSdY1mdgcMcwaV7G/24HU51XLrnscfAQenzCXmeN5wO
JWccUv98NHA4dzXsTb4dh4NLwB8JbzlDBz/rP6aRgWwOTCnry/fbGzoELE3j
LzFgcagMZ/n/OMTQoWGqc3fOc0aHkqqlOs4xhg4J3I58p2z+28Pkk++LHvz/
65c9TH/yqoSQSwrf7WHm78mveTvz6Gd7mP2njI5sXMfw0R7mvnNvVXsvXnpr
D3P/47r2RQ56r+1h/uuQBwXAK3uY/2HyPbXhLP0B+nD9PBKbdoWe0IObn1Mo
zSvgqwe3X/yVHcPKh7pw91U+Oj6Du1MX7v4/uxJvK7npwv3Hd2X7mZvSunD/
S/SVAk3UhYcPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCx
zOxv
             "]]}, 
           LineBox[{{2.2379999999999995`, 15.942999999999984`}, {30.5848, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfWXT1n0eDA4ODY4JTy880nd44BrvaPTT3mFXk0ly
p5WBQ0In+xTeJ/YOVabsHMvqDByKVab/n3HI3uFUx6V7HnsMHJK4Hfm8ptk7
lJxxSP3z0cChzMjCa1qCvYNLwB8JbzlDhx+9620/K9k7MKWsL99vb+hgIHSr
6No9O4fKcJb/j0MMHTI2vyreOtXOoaRqqY5zjKHDgpDfJVN8EPI3bqiuKuew
g+uPNJk798opW7j5OdFTbipMtYXbH+Vk9+Jihi3cfXl3zwbHutvC3f9OoWyZ
hZEt3H+qjFlZN7Vs4f6HyffUhrP0B+jD9fNIbNoVekIPbn5OoTSvgK8e3H7x
V3YMKx/qwt1X+ej4DO5OXbj7/+xKvK3kpgv3H9+V7WduSuvC/S/RVwo0URce
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+AFJX97M=

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfWXT1n0eDA4ODY4JTy880nd44BrvaPTT3mFXk0ly
p5WBQ0In+xTeJ/YOVabsHMvqDByKVab/n3HI3uFUx6V7HnsMHJK4Hfm8ptk7
lJxxSP3z0cChzMjCa1qCvYNLwB8JbzlDhx+9620/K9k7MKWsL99vb+hgIHSr
6No9O4fKcJb/j0MMHTI2vyreOtXOoaRqqY5zjKHDgpDfJVN8EPI3bqiuKuew
g+uPNJk798opW7j5OdFTbipMtYXbH+Vk9+Jihi3cfXl3zwbHutvC3f9OoWyZ
hZEt3H+qjFlZN7Vs4f6HyffUhrP0B+jD9fNIbNoVekIPbn5OoTSvgK8e3H7x
V3YMKx/qwt1X+ej4DO5OXbj7/+xKvK3kpgv3H9+V7WduSuvC/S/RVwo0URce
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AVM/m4w==
             "]]}, 
           LineBox[{{30.5848, 15.942999999999984`}, {58.93162, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbXD52/o1On4ODY4JTy880nfY5Kgm+VfDz2FXk0ly
p5WBw7fj1Vez5PwcqkzZOZbVGTiI2ykt28Dr53Cq49I9jz0GDgY1Lj6d330d
Ss44pP75aOAQHcXbuf6Or4NLwB8JbzlDhy0blsve2+vrwJSyvny/vaFDSLjd
6fOzfR0qw1n+Pw4xdAhX+xNkXw7UX7VUxznG0OGPaeTidUEI+YSQIPUFBgj9
szik550TRJi/7+azY1+++cDtf+L3MuHsAx+4+xTeh2oLX/CBu78L6M+Goz5w
/5mdtfa7eNAH7n+YfE9tOEt/gD5cP4/Epl2hJ/Tg5ucUSvMK+OrB7Rd/Zcew
8qEu3H2Vj47P4O7Uhbv/z67E20puunD/8V3ZfuamtC7c/xJ9pUATdeHhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAJia+to=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbXD52/o1On4ODY4JTy880nfY5Kgm+VfDz2FXk0ly
p5WBw7fj1Vez5PwcqkzZOZbVGTiI2ykt28Dr53Cq49I9jz0GDgY1Lj6d330d
Ss44pP75aOAQHcXbuf6Or4NLwB8JbzlDhy0blsve2+vrwJSyvny/vaFDSLjd
6fOzfR0qw1n+Pw4xdAhX+xNkXw7UX7VUxznG0OGPaeTidUEI+YSQIPUFBgj9
szik550TRJi/7+azY1+++cDtf+L3MuHsAx+4+xTeh2oLX/CBu78L6M+Goz5w
/5mdtfa7eNAH7n+YfE9tOEt/gD5cP4/Epl2hJ/Tg5ucUSvMK+OrB7Rd/Zcew
8qEu3H2Vj47P4O7Uhbv/z67E20puunD/8V3ZfuamtC7c/xJ9pUATdeHhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAdUuxu
             "]]}, 
           LineBox[{{58.93162, 15.942999999999984`}, {87.27842000000001, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/ep83ZIOnTCHBseEpxce6Tv8OF59dYNWmMOuJpPk
TisDhxs3VFelq4Y5VJmycyyrM3CYs5+zlUs2zOFUx6V7HnsMHCIst5z4Jhjm
UHLGIfXPRwMHWeZN1ztZwhxcAv5IeMsZOvy72S+i+DXUgSllffl+e0MHnupb
DyWfhDpUhrP8fxxi6BC1WG7RxYuhDiVVS3WcYwwdVpxOSurcj5DflrNWv2kd
Qv805+4cyfmhcPOjeDur10wMhdsv1m68f0ZbKNx9t3LFZ1nXhcLdv6vuYN6n
ilC4/06U7ZsvVR4K9z9Mvqc2nKU/QB+un0di067QE3pw83MKpXkFfPXg9ou/
smNY+VAX7r7KR8dncHfqwt3/Z1fibSU3Xbj/+K5sP3NTWhfuf4m+UqCJuvDw
gcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBI6b+mg==

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/ep83ZIOnTCHBseEpxce6Tv8OF59dYNWmMOuJpPk
TisDhxs3VFelq4Y5VJmycyyrM3CYs5+zlUs2zOFUx6V7HnsMHCIst5z4Jhjm
UHLGIfXPRwMHWeZN1ztZwhxcAv5IeMsZOvy72S+i+DXUgSllffl+e0MHnupb
DyWfhDpUhrP8fxxi6BC1WG7RxYuhDiVVS3WcYwwdVpxOSurcj5DflrNWv2kd
Qv805+4cyfmhcPOjeDur10wMhdsv1m68f0ZbKNx9t3LFZ1nXhcLdv6vuYN6n
ilC4/06U7ZsvVR4K9z9Mvqc2nKU/QB+un0di067QE3pw83MKpXkFfPXg9ou/
smNY+VAX7r7KR8dncHfqwt3/Z1fibSU3Xbj/+K5sP3NTWhfuf4m+UqCJuvDw
gcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofABGhe5i
             "]]}, 
           LineBox[{{87.27842000000001, 15.942999999999984`}, {115.62524, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLZEgP3eXU6xDg2PC0wuP9B2ixLdffOQQ67CrySS5
08rAoebWw/UzrWMdqkzZOZbVGTj0iJrOsDGOdTjVcemexx4Dhxkmbq81NGId
Ss44pP75aOCwdvEqzj1SsQ4uAX8kvOUMHW6e+x4czB3rwJSyvny/vaGDptJh
LZ9fMQ6V4Sz/H4cYOqzmXPSO+UWMQ0nVUh3nGEOHuokXpu2+ipDfoHA2YsuR
GLj+M1WGU7y3xsDNj0+evuLe8hi4/Z/mzvh6ak4M3H0C787dyp0SA3e/m/iV
7Sr9MXD/Sd91fOPTGwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2
i7+yY1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm6
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QFzgv8T

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLZEgP3eXU6xDg2PC0wuP9B2ixLdffOQQ67CrySS5
08rAoebWw/UzrWMdqkzZOZbVGTj0iJrOsDGOdTjVcemexx4Dhxkmbq81NGId
Ss44pP75aOCwdvEqzj1SsQ4uAX8kvOUMHW6e+x4czB3rwJSyvny/vaGDptJh
LZ9fMQ6V4Sz/H4cYOqzmXPSO+UWMQ0nVUh3nGEOHuokXpu2+ipDfoHA2YsuR
GLj+M1WGU7y3xsDNj0+evuLe8hi4/Z/mzvh6ak4M3H0C787dyp0SA3e/m/iV
7Sr9MXD/Sd91fOPTGwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2
i7+yY1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm6
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AIIf7y0=
             "]]}, 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            1.7696099999999841`}}], 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            15.942999999999984`}}], 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            30.11638999999998}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8lhxymvyUEBf+xt7vv3dmknOfglVx0y
KmRwWPN8yfenGkkO3vHs5yQnMTnw3RZL3a6S5FDj/8TTqJ7F4Y34mzZd+SQH
Hq2Vwhd02BzO/cniK5dIclB7+pbDvZ/dwe7FzTWHBJIcfpR5sb+exeFw1KJe
2J4jyWHN1bA3/C6cDm98Fn6W+p/okPN91VTOek4HkcTDl799TYTLz96YYVX8
NhGun2fu9Rv7nibCzX/XGJbAcT8Rbv+ZfdpNdTcT4e7T2zT3vf/VRLj75+36
FLn6UiLcf0vMCov2X0yE+x8m77j1h4jDvu/2MP0drF91i2s+28PMt4r1PtHu
8t4eZr+M+8Mqkb4X9jD3XVpXXm/D8tge5v7PX7Ycjl991x7mvziF1dG2STfs
Yf5XWJN5r7Drmj0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/
Oh/mPlx8AA48D3A=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8lhxymvyUEBf+xt7vv3dmknOfglVx0y
KmRwWPN8yfenGkkO3vHs5yQnMTnw3RZL3a6S5FDj/8TTqJ7F4Y34mzZd+SQH
Hq2Vwhd02BzO/cniK5dIclB7+pbDvZ/dwe7FzTWHBJIcfpR5sb+exeFw1KJe
2J4jyWHN1bA3/C6cDm98Fn6W+p/okPN91VTOek4HkcTDl799TYTLz96YYVX8
NhGun2fu9Rv7nibCzX/XGJbAcT8Rbv+ZfdpNdTcT4e7T2zT3vf/VRLj75+36
FLn6UiLcf0vMCov2X0yE+x8m77j1h4jDvu/2MP0drF91i2s+28PMt4r1PtHu
8t4eZr+M+8Mqkb4X9jD3XVpXXm/D8tge5v7PX7Ycjl991x7mvziF1dG2STfs
Yf5XWJN5r7Drmj0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/
Oh8AIn392w==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8mhwTHh6YVH+g429/17u7STHHY1mSR3
Whk4rHm+5PtTjSSHKlN2jmV1Bg58t8VSt6skOZzquHTPY4+BwxvxN2268kkO
JWccUv98NHA49yeLr1wiycEl4I+Et5yhg92Lm2sOCSQ5MKWsL99vb+hw1KJe
2J4jyaEynOX/4xBDhzc+Cz9L/U90KKlaquMcY+ggknj48reviXD52RszrIrf
JsL188y9fmPf00S4+e8awxI47ifC7T+zT7up7mYi3H16m+a+97+aCHf/vF2f
IldfSoT7b4lZYdH+i4lw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8AQeYG
PA==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8mhwTHh6YVH+g429/17u7STHHY1mSR3
Whk4rHm+5PtTjSSHKlN2jmV1Bg58t8VSt6skOZzquHTPY4+BwxvxN2268kkO
JWccUv98NHA49yeLr1wiycEl4I+Et5yhg92Lm2sOCSQ5MKWsL99vb+hw1KJe
2J4jyaEynOX/4xBDhzc+Cz9L/U90KKlaquMcY+ggknj48reviXD52RszrIrf
JsL188y9fmPf00S4+e8awxI47ifC7T+zT7up7mYi3H16m+a+97+aCHf/vF2f
IldfSoT7b4lZYdH+i4lw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwB7XvTR
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8nhyhTtPadl7Rxs7vv3dmknOehsE3jy
Js3OYc3zJd+faiQ5aHxs2MS52s6B77ZY6naVJIdpz2SXr3lh5/BG/E2brnyS
g4d5p2OCnL3DuT9ZfOUSSQ5cLSmM673sHexe3FxzSCDJYU1uYJpyjr3DUYt6
YXuOJIf/Uz6+d2+0d3jjs/Cz1P9EhwuzgAZ22DuIJB6+/O1rIlx+9sYMq+K3
iXD9PHOv39j3NBFu/rvGsASO+4lw+8/s026qu5kId5/eprnv/a8mwt0/b9en
yNWXEuH+W2JWWLT/YiLc/zB5sa8Cvauu2ML1Twudv7p3gi3c/Anblee8CrKF
228n8/qRmawt3H23WpxYXnywgbt/waeyluLzNnD/nUq7+txvlw3c/5Merdr0
fpMNPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof5j5cfADt
YhKS
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8nhyhTtPadl7Rxs7vv3dmknOehsE3jy
Js3OYc3zJd+faiQ5aHxs2MS52s6B77ZY6naVJIdpz2SXr3lh5/BG/E2brnyS
g4d5p2OCnL3DuT9ZfOUSSQ5cLSmM673sHexe3FxzSCDJYU1uYJpyjr3DUYt6
YXuOJIf/Uz6+d2+0d3jjs/Cz1P9EhwuzgAZ22DuIJB6+/O1rIlx+9sYMq+K3
iXD9PHOv39j3NBFu/rvGsASO+4lw+8/s026qu5kId5/eprnv/a8mwt0/b9en
yNWXEuH+W2JWWLT/YiLc/zB5sa8Cvauu2ML1Twudv7p3gi3c/Anblee8CrKF
228n8/qRmawt3H23WpxYXnywgbt/waeyluLzNnD/nUq7+txvlw3c/5Merdr0
fpMNPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIWBAho=

             "]]}, 
           LineBox[{{143.97204, 1.7696099999999841`}, {172.31886, 
            1.7696099999999841`}}], 
           LineBox[{{143.97204, 15.942999999999984`}, {172.31886, 
            15.942999999999984`}}], 
           LineBox[{{143.97204, 30.11638999999998}, {172.31886, 
            30.11638999999998}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6rDjlNek4MC/tinTJq4efG2VAe/5KpD
RoUMDldmPZP9vznVwTue/ZzkJCYHs76I7gvrUx1q/J94GtWzOIic1l3rtirV
gUdrpfAFHTaHb+vXmExYnOqg9vQth3s/u0PabOnLt2enOvwo82J/PYvD4d3r
A5YRk1Md1lwNe8PvwukgyvBY0qQr1SHn+6qpnPWcDv+cf73lb0TIT+/+4ddT
gdC/bMeqN9cLEOa/X3O3TDELYb+FV9zc6SkI93kU/eTPTEC4/xFbTd2RWIT/
zr7cNONGDML/MHnHrT9EHPZ9t4fp72D9qltc89keZr5VrPeJdpf39jD7Zdwf
Von0vbCHue/SuvJ6G5bH9jD3f/6y5XD86rv2MP/FKayOtk26YQ/zv8KazHuF
XdfsYeEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
DukLiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6rDjlNek4MC/tinTJq4efG2VAe/5KpD
RoUMDldmPZP9vznVwTue/ZzkJCYHs76I7gvrUx1q/J94GtWzOIic1l3rtirV
gUdrpfAFHTaHb+vXmExYnOqg9vQth3s/u0PabOnLt2enOvwo82J/PYvD4d3r
A5YRk1Md1lwNe8PvwukgyvBY0qQr1SHn+6qpnPWcDv+cf73lb0TIT+/+4ddT
gdC/bMeqN9cLEOa/X3O3TDELYb+FV9zc6SkI93kU/eTPTEC4/xFbTd2RWIT/
zr7cNONGDML/MHnHrT9EHPZ9t4fp72D9qltc89keZr5VrPeJdpf39jD7Zdwf
Von0vbCHue/SuvJ6G5bH9jD3f/6y5XD86rv2MP/FKayOtk26YQ/zv8KazHuF
XdfsYeEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AHZs/ho=

             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6pDg2PC0wuP9B1SJk3cvHhbqsOuJpPk
TisDhyuznsn+35zqUGXKzrGszsDBrC+i+8L6VIdTHZfueewxcBA5rbvWbVWq
Q8kZh9Q/Hw0cvq1fYzJhcaqDS8AfCW85Q4e02dKXb89OdWBKWV++397Q4d3r
A5YRk1MdKsNZ/j8OMXQQZXgsadIF1F+1VMc5xtDhn/Ovt/yNCPnp3T/8eioQ
+pftWPXmegHC/Pdr7pYpZiHst/CKmzs9BeE+j6Kf/JkJCPc/YqupOxKL8N/Z
l5tm3IhB+B8m31MbztIfoA/XzyOxaVfoCT24+TmF0rwCvnpw+8Vf2TGsfKgL
d1/lo+MzuDt14e7/syvxtpKbLtx/fFe2n7kprQv3v0RfKdBEXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAQpMCVw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6pDg2PC0wuP9B1SJk3cvHhbqsOuJpPk
TisDhyuznsn+35zqUGXKzrGszsDBrC+i+8L6VIdTHZfueewxcBA5rbvWbVWq
Q8kZh9Q/Hw0cvq1fYzJhcaqDS8AfCW85Q4e02dKXb89OdWBKWV++397Q4d3r
A5YRk1MdKsNZ/j8OMXQQZXgsadIF1F+1VMc5xtDhn/Ovt/yNCPnp3T/8eioQ
+pftWPXmegHC/Pdr7pYpZiHst/CKmzs9BeE+j6Kf/JkJCPc/YqupOxKL8N/Z
l5tm3IhB+B8m31MbztIfoA/XzyOxaVfoCT24+TmF0rwCvnpw+8Vf2TGsfKgL
d1/lo+MzuDt14e7/syvxtpKbLtx/fFe2n7kprQv3v0RfKdBEXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgDPTfUQ
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6rDlSnae07L2jmkTJq4efG2VAedbQJP
3qTZOVyZ9Uz2/+ZUB42PDZs4V9s5mPVFdF9Yn+ow7Zns8jUv7BxETuuudVuV
6uBh3umYIGfv8G39GpMJi1MduFpSGNd72TukzZa+fHt2qsOa3MA05Rx7h3ev
D1hGTE51+D/l43v3RnsHUYbHkiZdqQ4XgPYs77B3+Of86y1/I0J+evcPv54K
hP5lO1a9uV6AMP/9mrtlilkI+y284uZOT0G4z6PoJ39mAsL9j9hq6o7EIvx3
9uWmGTdiEP6HyYt9FehddcUWrn9a6PzVvRNs4eZP2K4851WQLdx+O5nXj8xk
beHuu9XixPLigw3c/Qs+lbUUn7eB++9U2tXnfrts4P6f9GjVpvebbODhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAO4PDq0=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6rDlSnae07L2jmkTJq4efG2VAedbQJP
3qTZOVyZ9Uz2/+ZUB42PDZs4V9s5mPVFdF9Yn+ow7Zns8jUv7BxETuuudVuV
6uBh3umYIGfv8G39GpMJi1MduFpSGNd72TukzZa+fHt2qsOa3MA05Rx7h3ev
D1hGTE51+D/l43v3RnsHUYbHkiZdqQ4XgPYs77B3+Of86y1/I0J+evcPv54K
hP5lO1a9uV6AMP/9mrtlilkI+y284uZOT0G4z6PoJ39mAsL9j9hq6o7EIvx3
9uWmGTdiEP6HyYt9FehddcUWrn9a6PzVvRNs4eZP2K4851WQLdx+O5nXj8xk
beHuu9XixPLigw3c/Qs+lbUUn7eB++9U2tXnfrts4P6f9GjVpvebbODhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QDZcAJZ
             "]]}, 
           LineBox[{{172.31886, 1.7696099999999841`}, {200.66566, 
            8.856309999999983}}], 
           LineBox[{{172.31886, 15.942999999999984`}, {200.66566, 
            23.029689999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXRKXPH2FU6bDpspVznnbFB1qbj1cv8cx08Fg5/2F
GzyUHN48MpOSsM900PtxKOXVBSUHv2sr2l9aZTpYmexqNvBRdtARrlsZb5rp
cC9L+9v07coOfD/+GKzUy3RYMrNms6mAikPd4+zzX9QyHST3CW+WC1ZxYDUR
NCuUy3Q4djXsTXqtioOOh7GYr2img9m91WFqPSoOwTGh3zR4EPK31vyKWcqM
0O81I/P3h98ZcPN1al80WX3NgNvPtWvvkg3vM+Duy1mrL9T0OgPu/jtbW2ru
vsiA+++JIfPUj88z4P6Hyd+z6t2io6II1380WLbo82wFuPms/uunrFVQgNtf
mKef2ZMlD3ffd92wKwE75eDuv/6xenadsRzcf67nPd+/vicL93/V7QyG/IOy
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QFuof6D

            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXRKXPH2FU6bDpspVznnbFB1qbj1cv8cx08Fg5/2F
GzyUHN48MpOSsM900PtxKOXVBSUHv2sr2l9aZTpYmexqNvBRdtARrlsZb5rp
cC9L+9v07coOfD/+GKzUy3RYMrNms6mAikPd4+zzX9QyHST3CW+WC1ZxYDUR
NCuUy3Q4djXsTXqtioOOh7GYr2img9m91WFqPSoOwTGh3zR4EPK31vyKWcqM
0O81I/P3h98ZcPN1al80WX3NgNvPtWvvkg3vM+Duy1mrL9T0OgPu/jtbW2ru
vsiA+++JIfPUj88z4P6Hyd+z6t2io6II1380WLbo82wFuPms/uunrFVQgNtf
mKef2ZMlD3ffd92wKwE75eDuv/6xenadsRzcf67nPd+/vicL93/V7QyG/IOy
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AEqK87c=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXRKXPH2FU6bDcpbuwzPZzR1qbj1cv8cx00FoiWT3
rgBzhzePzKQk7DMd5k0P1Lk+xdzB79qK9pdWmQ7/ZnJIV10yd9ARrlsZb5rp
8CRV5LQuh4UD348/Biv1Mh2YtnltqDGxcKh7nH3+i1qmA7dro93HUAsHVhNB
s0K5TIcNZ3tfimZbOOh4GIv5imY6LOJyUy0tsnAIjgn9psGDkL+15lfMUmaE
fq8Zmb8//M6Am69T+6LJ6msG3H6uXXuXbHifAXdfzlp9oabXGXD339naUnP3
RQbcf08Mmad+fJ4B9z9M/kVKwZSKfWZw/ZlH/22KrjKDm5+k3rx4h40Z3H6B
Hq9XLOxmcPet+bKQe9stU7j7i5KudTvuNIX7b841k/cyS0zh/k8NApo8xxQe
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+ACeh+EU=

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXRKXPH2FU6bDcpbuwzPZzR1qbj1cv8cx00FoiWT3
rgBzhzePzKQk7DMd5k0P1Lk+xdzB79qK9pdWmQ7/ZnJIV10yd9ARrlsZb5rp
8CRV5LQuh4UD348/Biv1Mh2YtnltqDGxcKh7nH3+i1qmA7dro93HUAsHVhNB
s0K5TIcNZ3tfimZbOOh4GIv5imY6LOJyUy0tsnAIjgn9psGDkL+15lfMUmaE
fq8Zmb8//M6Am69T+6LJ6msG3H6uXXuXbHifAXdfzlp9oabXGXD339naUnP3
RQbcf08Mmad+fJ4B9z9M/kVKwZSKfWZw/ZlH/22KrjKDm5+k3rx4h40Z3H6B
Hq9XLOxmcPet+bKQe9stU7j7i5KudTvuNIX7b841k/cyS0zh/k8NApo8xxQe
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Ats7ukw==
             "]]}, 
           LineBox[{{200.66566, 8.856309999999983}, {229.01247999999998`, 
            8.856309999999983}}], 
           LineBox[{{200.66566, 23.029689999999984`}, {229.01247999999998`, 
            23.029689999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPVdw6d6DZ3McNlWucs7bpuiwpFf52tUzOQ4GO+8v
3OCh5CAyrcLB8FSOg96PQymvLig5lHW+Wst0LMfBymRXs4GPskPIsf3nKw7k
ONzL0v42fbuyg9lqu/BDO3Mclsys2WwqoOKwbNrar7ybchwk9wlvlgtWcdB9
HhTTtTLH4djVsDfptSoOIb9LbNIW5DiY3Vsdptaj4mBn3yPgNB0hf72tq3Bf
H0L/s802/FztCPP1V+TPDG5A2F/h+mH/ySqE+zpyu41mlyHcr8TEt/BbMcJ/
vE9ddnMVI/wPk79n1btFR0URrv9osGzR59kKcPNZ/ddPWaugALe/ME8/sydL
Hu6+77phVwJ2ysHdf/1j9ew6Yzm4/1zPe75/fU8W7v+q2xkM+Qdl4eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA0wgFtA==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPVdw6d6DZ3McNlWucs7bpuiwpFf52tUzOQ4GO+8v
3OCh5CAyrcLB8FSOg96PQymvLig5lHW+Wst0LMfBymRXs4GPskPIsf3nKw7k
ONzL0v42fbuyg9lqu/BDO3Mclsys2WwqoOKwbNrar7ybchwk9wlvlgtWcdB9
HhTTtTLH4djVsDfptSoOIb9LbNIW5DiY3Vsdptaj4mBn3yPgNB0hf72tq3Bf
H0L/s802/FztCPP1V+TPDG5A2F/h+mH/ySqE+zpyu41mlyHcr8TEt/BbMcJ/
vE9ddnMVI/wPk79n1btFR0URrv9osGzR59kKcPNZ/ddPWaugALe/ME8/sydL
Hu6+77phVwJ2ysHdf/1j9ew6Yzm4/1zPe75/fU8W7v+q2xkM+Qdl4eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5APLa9wc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPVdw6d6DZ3MclrN0H57Jbu6wpFf52tUzOQ5CSyS7
dwWYO4hMq3AwPJXjMG96oM71KeYOZZ2v1jIdy3H4N5NDuuqSuUPIsf3nKw7k
ODxJFTmty2HhYLbaLvzQzhwHpm1eG2pMLByWTVv7lXdTjgO3a6Pdx1ALB93n
QTFdK3McNpztfSmabeEQ8rvEJm1BjsMiLjfV0iILBzv7HgGn6Qj5621dhfv6
EPqfbbbh52pHmK+/In9mcAPC/grXD/tPViHc15HbbTS7DOF+JSa+hd+KEf7j
feqym6sY4X+Y/IuUgikV+8zg+jOP/tsUXWUGNz9JvXnxDhszuP0CPV6vWNjN
4O5b82Uh97ZbpnD3FyVd63bcaQr335xrJu9llpjC/Z8axLVr7xxTePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ACMCP9n
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPVdw6d6DZ3MclrN0H57Jbu6wpFf52tUzOQ5CSyS7
dwWYO4hMq3AwPJXjMG96oM71KeYOZZ2v1jIdy3H4N5NDuuqSuUPIsf3nKw7k
ODxJFTmty2HhYLbaLvzQzhwHpm1eG2pMLByWTVv7lXdTjgO3a6Pdx1ALB93n
QTFdK3McNpztfSmabeEQ8rvEJm1BjsMiLjfV0iILBzv7HgGn6Qj5621dhfv6
EPqfbbbh52pHmK+/In9mcAPC/grXD/tPViHc15HbbTS7DOF+JSa+hd+KEf7j
feqym6sY4X+Y/IuUgikV+8zg+jOP/tsUXWUGNz9JvXnxDhszuP0CPV6vWNjN
4O5b82Uh97ZbpnD3FyVd63bcaQr335xrJu9llpjC/Z8axLVr7xxTePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AF8t8eM=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2379999999999995`, 15.942999999999984`}, {
            2.2379999999999995`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{58.93162, 15.942999999999984`}, {58.93162, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{115.62524, 15.942999999999984`}, {115.62524, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{172.31886, 1.7696099999999841`}, {
            168.41055999999998`, 5.677909999999983}, {168.41055999999998`, 
            12.034719999999984`}, {172.31886, 15.942999999999984`}},
            SplineDegree->3]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{172.31886, 30.11638999999998}, {172.31886, 
            34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{229.01247999999998`, 8.856309999999983}, {
            225.10418, 12.764609999999983`}, {225.10418, 
            19.121389999999984`}, {229.01247999999998`, 23.029689999999984`}},
            
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.011121413488021757`], 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLZf8LsrJjtehwTHh6YVH+g4e3k/fejDzOuxqMknu
tDJw6Flvu1klisehypSdY1mdgcMcwaV7G/24HU51XLrnscfAQenzCXmeN5wO
JWccUv98NHA4dzXsTb4dh4NLwB8JbzlDBz/rP6aRgWwOTCnry/fbGzoELE3j
LzFgcagMZ/n/OMTQoWGqc3fOc0aHkqqlOs4xhg4J3I58p2z+28Pkk++LHvz/
65c9TH/yqoSQSwrf7WHm78mveTvz6Gd7mP2njI5sXMfw0R7mvnNvVXsvXnpr
D3P/47r2RQ56r+1h/uuQBwXAK3uY/2HyPbXhLP0B+nD9PBKbdoWe0IObn1Mo
zSvgqwe3X/yVHcPKh7pw91U+Oj6Du1MX7v4/uxJvK7npwv3Hd2X7mZvSunD/
S/SVAk3UhYcPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+Efnw9yH
iw8AP2v7rQ==
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLZf8LsrJjtehwTHh6YVH+g4e3k/fejDzOuxqMknu
tDJw6Flvu1klisehypSdY1mdgcMcwaV7G/24HU51XLrnscfAQenzCXmeN5wO
JWccUv98NHA4dzXsTb4dh4NLwB8JbzlDBz/rP6aRgWwOTCnry/fbGzoELE3j
LzFgcagMZ/n/OMTQoWGqc3fOc0aHkqqlOs4xhg4J3I58p2z+28Pkk++LHvz/
65c9TH/yqoSQSwrf7WHm78mveTvz6Gd7mP2njI5sXMfw0R7mvnNvVXsvXnpr
D3P/47r2RQ56r+1h/uuQBwXAK3uY/2HyPbXhLP0B+nD9PBKbdoWe0IObn1Mo
zSvgqwe3X/yVHcPKh7pw91U+Oj6Du1MX7v4/uxJvK7npwv3Hd2X7mZvSunD/
S/SVAk3UhYcPTB4WfjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCx
zOxv
             "]]}, 
           LineBox[{{2.2379999999999995`, 15.942999999999984`}, {30.5848, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQfWXT1n0eDA4ODY4JTy880nd44BrvaPTT3mFXk0ly
p5WBQ0In+xTeJ/YOVabsHMvqDByKVab/n3HI3uFUx6V7HnsMHJK4Hfm8ptk7
lJxxSP3z0cChzMjCa1qCvYNLwB8JbzlDhx+9620/K9k7MKWsL99vb+hgIHSr
6No9O4fKcJb/j0MMHTI2vyreOtXOoaRqqY5zjKHDgpDfJVN8EPI3bqiuKuew
g+uPNJk798opW7j5OdFTbipMtYXbH+Vk9+Jihi3cfXl3zwbHutvC3f9OoWyZ
hZEt3H+qjFlZN7Vs4f6HyffUhrP0B+jD9fNIbNoVekIPbn5OoTSvgK8e3H7x
V3YMKx/qwt1X+ej4DO5OXbj7/+xKvK3kpgv3H9+V7WduSuvC/S/RVwo0URce
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+AFJX97M=

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfWXT1n0eDA4ODY4JTy880nd44BrvaPTT3mFXk0ly
p5WBQ0In+xTeJ/YOVabsHMvqDByKVab/n3HI3uFUx6V7HnsMHJK4Hfm8ptk7
lJxxSP3z0cChzMjCa1qCvYNLwB8JbzlDhx+9620/K9k7MKWsL99vb+hgIHSr
6No9O4fKcJb/j0MMHTI2vyreOtXOoaRqqY5zjKHDgpDfJVN8EPI3bqiuKuew
g+uPNJk798opW7j5OdFTbipMtYXbH+Vk9+Jihi3cfXl3zwbHutvC3f9OoWyZ
hZEt3H+qjFlZN7Vs4f6HyffUhrP0B+jD9fNIbNoVekIPbn5OoTSvgK8e3H7x
V3YMKx/qwt1X+ej4DO5OXbj7/+xKvK3kpgv3H9+V7WduSuvC/S/RVwo0URce
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AVM/m4w==
             "]]}, 
           LineBox[{{30.5848, 15.942999999999984`}, {58.93162, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbXD52/o1On4ODY4JTy880nfY5Kgm+VfDz2FXk0ly
p5WBw7fj1Vez5PwcqkzZOZbVGTiI2ykt28Dr53Cq49I9jz0GDgY1Lj6d330d
Ss44pP75aOAQHcXbuf6Or4NLwB8JbzlDhy0blsve2+vrwJSyvny/vaFDSLjd
6fOzfR0qw1n+Pw4xdAhX+xNkXw7UX7VUxznG0OGPaeTidUEI+YSQIPUFBgj9
szik550TRJi/7+azY1+++cDtf+L3MuHsAx+4+xTeh2oLX/CBu78L6M+Goz5w
/5mdtfa7eNAH7n+YfE9tOEt/gD5cP4/Epl2hJ/Tg5ucUSvMK+OrB7Rd/Zcew
8qEu3H2Vj47P4O7Uhbv/z67E20puunD/8V3ZfuamtC7c/xJ9pUATdeHhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAJia+to=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbXD52/o1On4ODY4JTy880nfY5Kgm+VfDz2FXk0ly
p5WBw7fj1Vez5PwcqkzZOZbVGTiI2ykt28Dr53Cq49I9jz0GDgY1Lj6d330d
Ss44pP75aOAQHcXbuf6Or4NLwB8JbzlDhy0blsve2+vrwJSyvny/vaFDSLjd
6fOzfR0qw1n+Pw4xdAhX+xNkXw7UX7VUxznG0OGPaeTidUEI+YSQIPUFBgj9
szik550TRJi/7+azY1+++cDtf+L3MuHsAx+4+xTeh2oLX/CBu78L6M+Goz5w
/5mdtfa7eNAH7n+YfE9tOEt/gD5cP4/Epl2hJ/Tg5ucUSvMK+OrB7Rd/Zcew
8qEu3H2Vj47P4O7Uhbv/z67E20puunD/8V3ZfuamtC7c/xJ9pUATdeHhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAdUuxu
             "]]}, 
           LineBox[{{58.93162, 15.942999999999984`}, {87.27842000000001, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/ep83ZIOnTCHBseEpxce6Tv8OF59dYNWmMOuJpPk
TisDhxs3VFelq4Y5VJmycyyrM3CYs5+zlUs2zOFUx6V7HnsMHCIst5z4Jhjm
UHLGIfXPRwMHWeZN1ztZwhxcAv5IeMsZOvy72S+i+DXUgSllffl+e0MHnupb
DyWfhDpUhrP8fxxi6BC1WG7RxYuhDiVVS3WcYwwdVpxOSurcj5DflrNWv2kd
Qv805+4cyfmhcPOjeDur10wMhdsv1m68f0ZbKNx9t3LFZ1nXhcLdv6vuYN6n
ilC4/06U7ZsvVR4K9z9Mvqc2nKU/QB+un0di067QE3pw83MKpXkFfPXg9ou/
smNY+VAX7r7KR8dncHfqwt3/Z1fibSU3Xbj/+K5sP3NTWhfuf4m+UqCJuvDw
gcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEBI6b+mg==

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/ep83ZIOnTCHBseEpxce6Tv8OF59dYNWmMOuJpPk
TisDhxs3VFelq4Y5VJmycyyrM3CYs5+zlUs2zOFUx6V7HnsMHCIst5z4Jhjm
UHLGIfXPRwMHWeZN1ztZwhxcAv5IeMsZOvy72S+i+DXUgSllffl+e0MHnupb
DyWfhDpUhrP8fxxi6BC1WG7RxYuhDiVVS3WcYwwdVpxOSurcj5DflrNWv2kd
Qv805+4cyfmhcPOjeDur10wMhdsv1m68f0ZbKNx9t3LFZ1nXhcLdv6vuYN6n
ilC4/06U7ZsvVR4K9z9Mvqc2nKU/QB+un0di067QE3pw83MKpXkFfPXg9ou/
smNY+VAX7r7KR8dncHfqwt3/Z1fibSU3Xbj/+K5sP3NTWhfuf4m+UqCJuvDw
gcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofABGhe5i
             "]]}, 
           LineBox[{{87.27842000000001, 15.942999999999984`}, {115.62524, 
            15.942999999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLZEgP3eXU6xDg2PC0wuP9B2ixLdffOQQ67CrySS5
08rAoebWw/UzrWMdqkzZOZbVGTj0iJrOsDGOdTjVcemexx4Dhxkmbq81NGId
Ss44pP75aOCwdvEqzj1SsQ4uAX8kvOUMHW6e+x4czB3rwJSyvny/vaGDptJh
LZ9fMQ6V4Sz/H4cYOqzmXPSO+UWMQ0nVUh3nGEOHuokXpu2+ipDfoHA2YsuR
GLj+M1WGU7y3xsDNj0+evuLe8hi4/Z/mzvh6ak4M3H0C787dyp0SA3e/m/iV
7Sr9MXD/Sd91fOPTGwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2
i7+yY1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm6
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QFzgv8T

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLZEgP3eXU6xDg2PC0wuP9B2ixLdffOQQ67CrySS5
08rAoebWw/UzrWMdqkzZOZbVGTj0iJrOsDGOdTjVcemexx4Dhxkmbq81NGId
Ss44pP75aOCwdvEqzj1SsQ4uAX8kvOUMHW6e+x4czB3rwJSyvny/vaGDptJh
LZ9fMQ6V4Sz/H4cYOqzmXPSO+UWMQ0nVUh3nGEOHuokXpu2+ipDfoHA2YsuR
GLj+M1WGU7y3xsDNj0+evuLe8hi4/Z/mzvh6ak4M3H0C787dyp0SA3e/m/iV
7Sr9MXD/Sd91fOPTGwP3P0y+pzacpT9AH66fR2LTrtATenDzcwqleQV89eD2
i7+yY1j5UBfuvspHx2dwd+rC3f9nV+JtJTdduP/4rmw/c1NaF+5/ib5SoIm6
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AIIf7y0=
             "]]}, 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            1.7696099999999841`}}], 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            15.942999999999984`}}], 
           LineBox[{{115.62524, 15.942999999999984`}, {143.97204, 
            30.11638999999998}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8lhxymvyUEBf+xt7vv3dmknOfglVx0y
KmRwWPN8yfenGkkO3vHs5yQnMTnw3RZL3a6S5FDj/8TTqJ7F4Y34mzZd+SQH
Hq2Vwhd02BzO/cniK5dIclB7+pbDvZ/dwe7FzTWHBJIcfpR5sb+exeFw1KJe
2J4jyWHN1bA3/C6cDm98Fn6W+p/okPN91VTOek4HkcTDl799TYTLz96YYVX8
NhGun2fu9Rv7nibCzX/XGJbAcT8Rbv+ZfdpNdTcT4e7T2zT3vf/VRLj75+36
FLn6UiLcf0vMCov2X0yE+x8m77j1h4jDvu/2MP0drF91i2s+28PMt4r1PtHu
8t4eZr+M+8Mqkb4X9jD3XVpXXm/D8tge5v7PX7Ycjl991x7mvziF1dG2STfs
Yf5XWJN5r7Drmj0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/
Oh/mPlx8AA48D3A=
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8lhxymvyUEBf+xt7vv3dmknOfglVx0y
KmRwWPN8yfenGkkO3vHs5yQnMTnw3RZL3a6S5FDj/8TTqJ7F4Y34mzZd+SQH
Hq2Vwhd02BzO/cniK5dIclB7+pbDvZ/dwe7FzTWHBJIcfpR5sb+exeFw1KJe
2J4jyWHN1bA3/C6cDm98Fn6W+p/okPN91VTOek4HkcTDl799TYTLz96YYVX8
NhGun2fu9Rv7nibCzX/XGJbAcT8Rbv+ZfdpNdTcT4e7T2zT3vf/VRLj75+36
FLn6UiLcf0vMCov2X0yE+x8m77j1h4jDvu/2MP0drF91i2s+28PMt4r1PtHu
8t4eZr+M+8Mqkb4X9jD3XVpXXm/D8tge5v7PX7Ycjl991x7mvziF1dG2STfs
Yf5XWJN5r7Drmj0sfGDysPCD6YeFL8x8WPjD7IfFD8x9sPiDuR8WvzD/occ/
Oh8AIn392w==
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8mhwTHh6YVH+g429/17u7STHHY1mSR3
Whk4rHm+5PtTjSSHKlN2jmV1Bg58t8VSt6skOZzquHTPY4+BwxvxN2268kkO
JWccUv98NHA49yeLr1wiycEl4I+Et5yhg92Lm2sOCSQ5MKWsL99vb+hw1KJe
2J4jyaEynOX/4xBDhzc+Cz9L/U90KKlaquMcY+ggknj48reviXD52RszrIrf
JsL188y9fmPf00S4+e8awxI47ifC7T+zT7up7mYi3H16m+a+97+aCHf/vF2f
IldfSoT7b4lZYdH+i4lw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8AQeYG
PA==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8mhwTHh6YVH+g429/17u7STHHY1mSR3
Whk4rHm+5PtTjSSHKlN2jmV1Bg58t8VSt6skOZzquHTPY4+BwxvxN2268kkO
JWccUv98NHA49yeLr1wiycEl4I+Et5yhg92Lm2sOCSQ5MKWsL99vb+hw1KJe
2J4jyaEynOX/4xBDhzc+Cz9L/U90KKlaquMcY+ggknj48reviXD52RszrIrf
JsL188y9fmPf00S4+e8awxI47ifC7T+zT7up7mYi3H16m+a+97+aCHf/vF2f
IldfSoT7b4lZYdH+i4lw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwB7XvTR
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQbZp8saRMJ8nhyhTtPadl7Rxs7vv3dmknOehsE3jy
Js3OYc3zJd+faiQ5aHxs2MS52s6B77ZY6naVJIdpz2SXr3lh5/BG/E2brnyS
g4d5p2OCnL3DuT9ZfOUSSQ5cLSmM673sHexe3FxzSCDJYU1uYJpyjr3DUYt6
YXuOJIf/Uz6+d2+0d3jjs/Cz1P9EhwuzgAZ22DuIJB6+/O1rIlx+9sYMq+K3
iXD9PHOv39j3NBFu/rvGsASO+4lw+8/s026qu5kId5/eprnv/a8mwt0/b9en
yNWXEuH+W2JWWLT/YiLc/zB5sa8Cvauu2ML1Twudv7p3gi3c/Anblee8CrKF
228n8/qRmawt3H23WpxYXnywgbt/waeyluLzNnD/nUq7+txvlw3c/5Merdr0
fpMNPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof5j5cfADt
YhKS
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQbZp8saRMJ8nhyhTtPadl7Rxs7vv3dmknOehsE3jy
Js3OYc3zJd+faiQ5aHxs2MS52s6B77ZY6naVJIdpz2SXr3lh5/BG/E2brnyS
g4d5p2OCnL3DuT9ZfOUSSQ5cLSmM673sHexe3FxzSCDJYU1uYJpyjr3DUYt6
YXuOJIf/Uz6+d2+0d3jjs/Cz1P9EhwuzgAZ22DuIJB6+/O1rIlx+9sYMq+K3
iXD9PHOv39j3NBFu/rvGsASO+4lw+8/s026qu5kId5/eprnv/a8mwt0/b9en
yNWXEuH+W2JWWLT/YiLc/zB5sa8Cvauu2ML1Twudv7p3gi3c/Anblee8CrKF
228n8/qRmawt3H23WpxYXnywgbt/waeyluLzNnD/nUq7+txvlw3c/5Merdr0
fpMNPHxg8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAIWBAho=

             "]]}, 
           LineBox[{{143.97204, 1.7696099999999841`}, {172.31886, 
            1.7696099999999841`}}], 
           LineBox[{{143.97204, 15.942999999999984`}, {172.31886, 
            15.942999999999984`}}], 
           LineBox[{{143.97204, 30.11638999999998}, {172.31886, 
            30.11638999999998}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6rDjlNek4MC/tinTJq4efG2VAe/5KpD
RoUMDldmPZP9vznVwTue/ZzkJCYHs76I7gvrUx1q/J94GtWzOIic1l3rtirV
gUdrpfAFHTaHb+vXmExYnOqg9vQth3s/u0PabOnLt2enOvwo82J/PYvD4d3r
A5YRk1Md1lwNe8PvwukgyvBY0qQr1SHn+6qpnPWcDv+cf73lb0TIT+/+4ddT
gdC/bMeqN9cLEOa/X3O3TDELYb+FV9zc6SkI93kU/eTPTEC4/xFbTd2RWIT/
zr7cNONGDML/MHnHrT9EHPZ9t4fp72D9qltc89keZr5VrPeJdpf39jD7Zdwf
Von0vbCHue/SuvJ6G5bH9jD3f/6y5XD86rv2MP/FKayOtk26YQ/zv8KazHuF
XdfsYeEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
DukLiw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6rDjlNek4MC/tinTJq4efG2VAe/5KpD
RoUMDldmPZP9vznVwTue/ZzkJCYHs76I7gvrUx1q/J94GtWzOIic1l3rtirV
gUdrpfAFHTaHb+vXmExYnOqg9vQth3s/u0PabOnLt2enOvwo82J/PYvD4d3r
A5YRk1Md1lwNe8PvwukgyvBY0qQr1SHn+6qpnPWcDv+cf73lb0TIT+/+4ddT
gdC/bMeqN9cLEOa/X3O3TDELYb+FV9zc6SkI93kU/eTPTEC4/xFbTd2RWIT/
zr7cNONGDML/MHnHrT9EHPZ9t4fp72D9qltc89keZr5VrPeJdpf39jD7Zdwf
Von0vbCHue/SuvJ6G5bH9jD3f/6y5XD86rv2MP/FKayOtk26YQ/zv8KazHuF
XdfsYeEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5AHZs/ho=

             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6pDg2PC0wuP9B1SJk3cvHhbqsOuJpPk
TisDhyuznsn+35zqUGXKzrGszsDBrC+i+8L6VIdTHZfueewxcBA5rbvWbVWq
Q8kZh9Q/Hw0cvq1fYzJhcaqDS8AfCW85Q4e02dKXb89OdWBKWV++397Q4d3r
A5YRk1MdKsNZ/j8OMXQQZXgsadIF1F+1VMc5xtDhn/Ovt/yNCPnp3T/8eioQ
+pftWPXmegHC/Pdr7pYpZiHst/CKmzs9BeE+j6Kf/JkJCPc/YqupOxKL8N/Z
l5tm3IhB+B8m31MbztIfoA/XzyOxaVfoCT24+TmF0rwCvnpw+8Vf2TGsfKgL
d1/lo+MzuDt14e7/syvxtpKbLtx/fFe2n7kprQv3v0RfKdBEXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAQpMCVw==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6pDg2PC0wuP9B1SJk3cvHhbqsOuJpPk
TisDhyuznsn+35zqUGXKzrGszsDBrC+i+8L6VIdTHZfueewxcBA5rbvWbVWq
Q8kZh9Q/Hw0cvq1fYzJhcaqDS8AfCW85Q4e02dKXb89OdWBKWV++397Q4d3r
A5YRk1MdKsNZ/j8OMXQQZXgsadIF1F+1VMc5xtDhn/Ovt/yNCPnp3T/8eioQ
+pftWPXmegHC/Pdr7pYpZiHst/CKmzs9BeE+j6Kf/JkJCPc/YqupOxKL8N/Z
l5tm3IhB+B8m31MbztIfoA/XzyOxaVfoCT24+TmF0rwCvnpw+8Vf2TGsfKgL
d1/lo+MzuDt14e7/syvxtpKbLtx/fFe2n7kprQv3v0RfKdBEXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgDPTfUQ
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHScmPLt/e6rDlSnae07L2jmkTJq4efG2VAedbQJP
3qTZOVyZ9Uz2/+ZUB42PDZs4V9s5mPVFdF9Yn+ow7Zns8jUv7BxETuuudVuV
6uBh3umYIGfv8G39GpMJi1MduFpSGNd72TukzZa+fHt2qsOa3MA05Rx7h3ev
D1hGTE51+D/l43v3RnsHUYbHkiZdqQ4XgPYs77B3+Of86y1/I0J+evcPv54K
hP5lO1a9uV6AMP/9mrtlilkI+y284uZOT0G4z6PoJ39mAsL9j9hq6o7EIvx3
9uWmGTdiEP6HyYt9FehddcUWrn9a6PzVvRNs4eZP2K4851WQLdx+O5nXj8xk
beHuu9XixPLigw3c/Qs+lbUUn7eB++9U2tXnfrts4P6f9GjVpvebbODhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAO4PDq0=
            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHScmPLt/e6rDlSnae07L2jmkTJq4efG2VAedbQJP
3qTZOVyZ9Uz2/+ZUB42PDZs4V9s5mPVFdF9Yn+ow7Zns8jUv7BxETuuudVuV
6uBh3umYIGfv8G39GpMJi1MduFpSGNd72TukzZa+fHt2qsOa3MA05Rx7h3ev
D1hGTE51+D/l43v3RnsHUYbHkiZdqQ4XgPYs77B3+Of86y1/I0J+evcPv54K
hP5lO1a9uV6AMP/9mrtlilkI+y284uZOT0G4z6PoJ39mAsL9j9hq6o7EIvx3
9uWmGTdiEP6HyYt9FehddcUWrn9a6PzVvRNs4eZP2K4851WQLdx+O5nXj8xk
beHuu9XixPLigw3c/Qs+lbUUn7eB++9U2tXnfrts4P6f9GjVpvebbODhA5OH
hR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QDZcAJZ
             "]]}, 
           LineBox[{{172.31886, 1.7696099999999841`}, {200.66566, 
            8.856309999999983}}], 
           LineBox[{{172.31886, 15.942999999999984`}, {200.66566, 
            23.029689999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXRKXPH2FU6bDpspVznnbFB1qbj1cv8cx08Fg5/2F
GzyUHN48MpOSsM900PtxKOXVBSUHv2sr2l9aZTpYmexqNvBRdtARrlsZb5rp
cC9L+9v07coOfD/+GKzUy3RYMrNms6mAikPd4+zzX9QyHST3CW+WC1ZxYDUR
NCuUy3Q4djXsTXqtioOOh7GYr2img9m91WFqPSoOwTGh3zR4EPK31vyKWcqM
0O81I/P3h98ZcPN1al80WX3NgNvPtWvvkg3vM+Duy1mrL9T0OgPu/jtbW2ru
vsiA+++JIfPUj88z4P6Hyd+z6t2io6II1380WLbo82wFuPms/uunrFVQgNtf
mKef2ZMlD3ffd92wKwE75eDuv/6xenadsRzcf67nPd+/vicL93/V7QyG/IOy
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8mPtw8QFuof6D

            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXRKXPH2FU6bDpspVznnbFB1qbj1cv8cx08Fg5/2F
GzyUHN48MpOSsM900PtxKOXVBSUHv2sr2l9aZTpYmexqNvBRdtARrlsZb5rp
cC9L+9v07coOfD/+GKzUy3RYMrNms6mAikPd4+zzX9QyHST3CW+WC1ZxYDUR
NCuUy3Q4djXsTXqtioOOh7GYr2img9m91WFqPSoOwTGh3zR4EPK31vyKWcqM
0O81I/P3h98ZcPN1al80WX3NgNvPtWvvkg3vM+Duy1mrL9T0OgPu/jtbW2ru
vsiA+++JIfPUj88z4P6Hyd+z6t2io6II1380WLbo82wFuPms/uunrFVQgNtf
mKef2ZMlD3ffd92wKwE75eDuv/6xenadsRzcf67nPd+/vicL93/V7QyG/IOy
8PCBycPCD6YfFr4w82HhD7MfFj8w98HiD+Z+WPzC/Ice/+h8AEqK87c=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXRKXPH2FU6bDcpbuwzPZzR1qbj1cv8cx00FoiWT3
rgBzhzePzKQk7DMd5k0P1Lk+xdzB79qK9pdWmQ7/ZnJIV10yd9ARrlsZb5rp
8CRV5LQuh4UD348/Biv1Mh2YtnltqDGxcKh7nH3+i1qmA7dro93HUAsHVhNB
s0K5TIcNZ3tfimZbOOh4GIv5imY6LOJyUy0tsnAIjgn9psGDkL+15lfMUmaE
fq8Zmb8//M6Am69T+6LJ6msG3H6uXXuXbHifAXdfzlp9oabXGXD339naUnP3
RQbcf08Mmad+fJ4B9z9M/kVKwZSKfWZw/ZlH/22KrjKDm5+k3rx4h40Z3H6B
Hq9XLOxmcPet+bKQe9stU7j7i5KudTvuNIX7b841k/cyS0zh/k8NApo8xxQe
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+ACeh+EU=

            "]]}, 
          {Thickness[0.00443188327497667], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXRKXPH2FU6bDcpbuwzPZzR1qbj1cv8cx00FoiWT3
rgBzhzePzKQk7DMd5k0P1Lk+xdzB79qK9pdWmQ7/ZnJIV10yd9ARrlsZb5rp
8CRV5LQuh4UD348/Biv1Mh2YtnltqDGxcKh7nH3+i1qmA7dro93HUAsHVhNB
s0K5TIcNZ3tfimZbOOh4GIv5imY6LOJyUy0tsnAIjgn9psGDkL+15lfMUmaE
fq8Zmb8//M6Am69T+6LJ6msG3H6uXXuXbHifAXdfzlp9oabXGXD339naUnP3
RQbcf08Mmad+fJ4B9z9M/kVKwZSKfWZw/ZlH/22KrjKDm5+k3rx4h40Z3H6B
Hq9XLOxmcPet+bKQe9stU7j7i5KudTvuNIX7b841k/cyS0zh/k8NApo8xxQe
PjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8Ats7ukw==
             "]]}, 
           LineBox[{{200.66566, 8.856309999999983}, {229.01247999999998`, 
            8.856309999999983}}], 
           LineBox[{{200.66566, 23.029689999999984`}, {229.01247999999998`, 
            23.029689999999984`}}]}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPVdw6d6DZ3McNlWucs7bpuiwpFf52tUzOQ4GO+8v
3OCh5CAyrcLB8FSOg96PQymvLig5lHW+Wst0LMfBymRXs4GPskPIsf3nKw7k
ONzL0v42fbuyg9lqu/BDO3Mclsys2WwqoOKwbNrar7ybchwk9wlvlgtWcdB9
HhTTtTLH4djVsDfptSoOIb9LbNIW5DiY3Vsdptaj4mBn3yPgNB0hf72tq3Bf
H0L/s802/FztCPP1V+TPDG5A2F/h+mH/ySqE+zpyu41mlyHcr8TEt/BbMcJ/
vE9ddnMVI/wPk79n1btFR0URrv9osGzR59kKcPNZ/ddPWaugALe/ME8/sydL
Hu6+77phVwJ2ysHdf/1j9ew6Yzm4/1zPe75/fU8W7v+q2xkM+Qdl4eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA0wgFtA==
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPVdw6d6DZ3McNlWucs7bpuiwpFf52tUzOQ4GO+8v
3OCh5CAyrcLB8FSOg96PQymvLig5lHW+Wst0LMfBymRXs4GPskPIsf3nKw7k
ONzL0v42fbuyg9lqu/BDO3Mclsys2WwqoOKwbNrar7ybchwk9wlvlgtWcdB9
HhTTtTLH4djVsDfptSoOIb9LbNIW5DiY3Vsdptaj4mBn3yPgNB0hf72tq3Bf
H0L/s802/FztCPP1V+TPDG5A2F/h+mH/ySqE+zpyu41mlyHcr8TEt/BbMcJ/
vE9ddnMVI/wPk79n1btFR0URrv9osGzR59kKcPNZ/ddPWaugALe/ME8/sydL
Hu6+77phVwJ2ysHdf/1j9ew6Yzm4/1zPe75/fU8W7v+q2xkM+Qdl4eEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5APLa9wc=
             "]]}}, 
          {Thickness[0.00443188327497667], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPVdw6d6DZ3MclrN0H57Jbu6wpFf52tUzOQ5CSyS7
dwWYO4hMq3AwPJXjMG96oM71KeYOZZ2v1jIdy3H4N5NDuuqSuUPIsf3nKw7k
ODxJFTmty2HhYLbaLvzQzhwHpm1eG2pMLByWTVv7lXdTjgO3a6Pdx1ALB93n
QTFdK3McNpztfSmabeEQ8rvEJm1BjsMiLjfV0iILBzv7HgGn6Qj5621dhfv6
EPqfbbbh52pHmK+/In9mcAPC/grXD/tPViHc15HbbTS7DOF+JSa+hd+KEf7j
feqym6sY4X+Y/IuUgikV+8zg+jOP/tsUXWUGNz9JvXnxDhszuP0CPV6vWNjN
4O5b82Uh97ZbpnD3FyVd63bcaQr335xrJu9llpjC/Z8axLVr7xxTePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ACMCP9n
            "]]}, 
          {EdgeForm[{Thickness[0.00443188327497667], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPVdw6d6DZ3MclrN0H57Jbu6wpFf52tUzOQ5CSyS7
dwWYO4hMq3AwPJXjMG96oM71KeYOZZ2v1jIdy3H4N5NDuuqSuUPIsf3nKw7k
ODxJFTmty2HhYLbaLvzQzhwHpm1eG2pMLByWTVv7lXdTjgO3a6Pdx1ALB93n
QTFdK3McNpztfSmabeEQ8rvEJm1BjsMiLjfV0iILBzv7HgGn6Qj5621dhfv6
EPqfbbbh52pHmK+/In9mcAPC/grXD/tPViHc15HbbTS7DOF+JSa+hd+KEf7j
feqym6sY4X+Y/IuUgikV+8zg+jOP/tsUXWUGNz9JvXnxDhszuP0CPV6vWNjN
4O5b82Uh97ZbpnD3FyVd63bcaQr335xrJu9llpjC/Z8axLVr7xxTePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AF8t8eM=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{2.2379999999999995`, 15.942999999999984`}, {
            2.2379999999999995`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{58.93162, 15.942999999999984`}, {58.93162, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{115.62524, 15.942999999999984`}, {115.62524, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{172.31886, 1.7696099999999841`}, {
            168.41055999999998`, 5.677909999999983}, {168.41055999999998`, 
            12.034719999999984`}, {172.31886, 15.942999999999984`}},
            SplineDegree->3]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           LineBox[{{172.31886, 30.11638999999998}, {172.31886, 
            34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.008863877764088219], Opacity[1.],
            JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{229.01247999999998`, 8.856309999999983}, {
            225.10418, 12.764609999999983`}, {225.10418, 
            19.121389999999984`}, {229.01247999999998`, 23.029689999999984`}},
            
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{231., 35.},
         PlotRange->{{0., 231.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScChwTHh6YVH+g4df5vufjjJ77CrySS5
08rA4Uzi7UVnFPgdqkzZOZbVGTjcOey0VlOUz+FUx6V7HnsMHJKWpvFv2cTj
UHLGIfXPRwMHvo4vt8VZuR1cAv5IeMsZOvS9nanKKMHpwJSyvny/vaHDhHCW
/9Lf2RwqgfTjEEOHA+4Pq0TWsTiUVC3VcY4xdPhgvu8bTyoTXP7jQo0L6i4M
cP2P+eYYK637Yw8z3+bK9jMvg37aw+z3nP5/wr/eb/Yw96VHn1u6o+yLPcz9
n5TrDQpUPtvD/OfyJSesdt0ne5j/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjN
K+CrB7df/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/ccH1HdTWhfuf4m+
UqCJuvDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEB
TcT68w==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScChwTHh6YVH+g4df5vufjjJ77CrySS5
08rA4Uzi7UVnFPgdqkzZOZbVGTjcOey0VlOUz+FUx6V7HnsMHJKWpvFv2cTj
UHLGIfXPRwMHvo4vt8VZuR1cAv5IeMsZOvS9nanKKMHpwJSyvny/vaHDhHCW
/9Lf2RwqgfTjEEOHA+4Pq0TWsTiUVC3VcY4xdPhgvu8bTyoTXP7jQo0L6i4M
cP2P+eYYK637Yw8z3+bK9jMvg37aw+z3nP5/wr/eb/Yw96VHn1u6o+yLPcz9
n5TrDQpUPtvD/OfyJSesdt0ne5j/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjN
K+CrB7df/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/ccH1HdTWhfuf4m+
UqCJuvDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADTFevT

             "]]}, 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            30.93180000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQeHBseEpxce6TuI1K2cz6zp4LCrySS5
08rA4cr8vx6Fcg4OVabsHMvqDBzic4/+28br4HCq49I9jz0GDqsPmvDIv7d3
KDnjkPrno4HDvhfaHtk77R1cAv5IeMsZOji4LLY+UW3vwJSyvny/vaFDxYmz
BavN7R0qw1n+Pw4xdNiQea+w652dQ0nVUh3nGEOHF1zvizKX2sHlFfolV/gk
2sH1L3w1YfZKZTu4+VsEO65/fWsLt3/RD8Nnyw7awt23bfLBQKMFtnD3m13P
XMLbbQv3X+722Ix1zbZw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8ApSn/
cw==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQeHBseEpxce6TuI1K2cz6zp4LCrySS5
08rA4cr8vx6Fcg4OVabsHMvqDBzic4/+28br4HCq49I9jz0GDqsPmvDIv7d3
KDnjkPrno4HDvhfaHtk77R1cAv5IeMsZOji4LLY+UW3vwJSyvny/vaFDxYmz
BavN7R0qw1n+Pw4xdNiQea+w652dQ0nVUh3nGEOHF1zvizKX2sHlFfolV/gk
2sH1L3w1YfZKZTu4+VsEO65/fWsLt3/RD8Nnyw7awt23bfLBQKMFtnD3m13P
XMLbbQv3X+722Ix1zbZw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwCyxO5n
             "]]}, 
           LineBox[{{30.93180000000001, 15.942999999999984`}, {
            59.27862000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ9Dg2PC0wuP9B2uySjMSA/1c9jVZJLc
aWXgILW4NOSql59DlSk7x7I6AwdrSRlVaSs/h1Mdl+557DFwCAm3O/1Z2c+h
5IxD6p+PBg71QHVSnH4OLgF/JLzlDB1udC+c4/HK14EpZX35fntDhwojCy+r
E74OleEs/x+HGDpUM367uHKxr0NJ1VId5xhDBwXBYCXJeoR8i77PMq5YhP59
j0VkLe184eY/2vLANV7ZF24/h9bj++a8vnD3uZzyX1X7xwfu/nUyUSmvP/rA
/Re1wvSs9TsfuP9h8j214Sz9Afpw/TwSm3aFntCDm59TKM0r4KsHt1/8lR3D
yoe6cPdVPjo+g7tTF+7+P7sSbyu56cL9x3dl+5mb0rpw/0v0lQJN1IWHD0we
Fn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAFV66gk=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ9Dg2PC0wuP9B2uySjMSA/1c9jVZJLc
aWXgILW4NOSql59DlSk7x7I6AwdrSRlVaSs/h1Mdl+557DFwCAm3O/1Z2c+h
5IxD6p+PBg71QHVSnH4OLgF/JLzlDB1udC+c4/HK14EpZX35fntDhwojCy+r
E74OleEs/x+HGDpUM367uHKxr0NJ1VId5xhDBwXBYCXJeoR8i77PMq5YhP59
j0VkLe184eY/2vLANV7ZF24/h9bj++a8vnD3uZzyX1X7xwfu/nUyUSmvP/rA
/Re1wvSs9TsfuP9h8j214Sz9Afpw/TwSm3aFntCDm59TKM0r4KsHt1/8lR3D
yoe6cPdVPjo+g7tTF+7+P7sSbyu56cL9x3dl+5mb0rpw/0v0lQJN1IWHD0we
Fn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMADPDZgQ==
             "]]}, 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            87.62542000000002, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODY4JTy880nfo2vpD5JlDmMOuJpPk
TisDh6xji17OsQ5zqDJl51hWZ+Cgt7btiL1xmMOpjkv3PPYYOLxSM+TQ0Qhz
KDnjkPrno4HD+g964vulwhxcAv5IeMsZOkw4zhMSxh3mwJSyvny/vaHDvIxw
Rf9foQ6V4Sz/H4cYOryZMPsh24tQh5KqpTrOMYYOVjvvL9x3FSHvEaWVv/1I
KFy/hiHHGr+toXDz3/xi3f1weSjc/hUlG/6dnRMKd19O9JSbBVNC4e73ybFb
p94fCvdfVIr1ff/eULj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwDjWQC2

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODY4JTy880nfo2vpD5JlDmMOuJpPk
TisDh6xji17OsQ5zqDJl51hWZ+Cgt7btiL1xmMOpjkv3PPYYOLxSM+TQ0Qhz
KDnjkPrno4HD+g964vulwhxcAv5IeMsZOkw4zhMSxh3mwJSyvny/vaHDvIxw
Rf9foQ6V4Sz/H4cYOryZMPsh24tQh5KqpTrOMYYOVjvvL9x3FSHvEaWVv/1I
KFy/hiHHGr+toXDz3/xi3f1weSjc/hUlG/6dnRMKd19O9JSbBVNC4e73ybFb
p94fCvdfVIr1ff/eULj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAMre72E=
             "]]}, 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 1.7696099999999841`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 15.942999999999984`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOO055TQ4K+GP/hsVEUCI81sEvueqQ
USGDA9+JuPfnAmMdvOPZz0lOYnKQY950vdAz1qHG/4mnUT2Lg5bSYa04u1gH
Hq2Vwhd02BzsJ6p7fjSIdVB7+pbDvZ/dIXtPyeQOxViHH2Ve7K9ncTjs5nfI
ahSIdVhzNewNvwung+13OT3LfzEOOd9XTeWs53QQqPe99uF1DFzeic9rxstb
MXD9cRnrLjecjoGb/zFA5IXwvhi4/S3doqYMm2Pg7lt021tq8aoYuPtvsAR+
j1waA/ff2lP7tJsWx8D9D5N33PpDxGHfd3uY/g7Wr7rFNZ/tYeZbxXqfaHd5
bw+zX8b9YZVI3wt7mPsurSuvt2F5bA9z/+cvWw7Hr75rD/NfnMLqaNukG/Yw
/yusybxX2HXNHhY+MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+d
D3MfLj4AZWP+YA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOO055TQ4K+GP/hsVEUCI81sEvueqQ
USGDA9+JuPfnAmMdvOPZz0lOYnKQY950vdAz1qHG/4mnUT2Lg5bSYa04u1gH
Hq2Vwhd02BzsJ6p7fjSIdVB7+pbDvZ/dIXtPyeQOxViHH2Ve7K9ncTjs5nfI
ahSIdVhzNewNvwung+13OT3LfzEOOd9XTeWs53QQqPe99uF1DFzeic9rxstb
MXD9cRnrLjecjoGb/zFA5IXwvhi4/S3doqYMm2Pg7lt021tq8aoYuPtvsAR+
j1waA/ff2lP7tJsWx8D9D5N33PpDxGHfd3uY/g7Wr7rFNZ/tYeZbxXqfaHd5
bw+zX8b9YZVI3wt7mPsurSuvt2F5bA9z/+cvWw7Hr75rD/NfnMLqaNukG/Yw
/yusybxX2HXNHhY+MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+d
DwCCEO9A
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODY4JTy880nd4w2IiKBEe67CrySS5
08rAge9E3PtzgbEOVabsHMvqDBzkmDddL/SMdTjVcemexx4DBy2lw1pxdrEO
JWccUv98NHCwn6ju+dEg1sEl4I+Et5yhQ/aekskdirEOTCnry/fbGzrs5nfI
ahSIdagMZ/n/OMTQwfa7nJ7lvxiHkqqlOs4xhg4C9b7XPryOgcs78XnNeHkr
Bq4/LmPd5YbTMXDzPwaIvBDeFwO3v6Vb1JRhcwzcfYtue0stXhUDd/8NlsDv
kUtj4P5be2qfdtPiGLj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwCZDfUs

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODY4JTy880nd4w2IiKBEe67CrySS5
08rAge9E3PtzgbEOVabsHMvqDBzkmDddL/SMdTjVcemexx4DBy2lw1pxdrEO
JWccUv98NHCwn6ju+dEg1sEl4I+Et5yhQ/aekskdirEOTCnry/fbGzrs5nfI
ahSIdagMZ/n/OMTQwfa7nJ7lvxiHkqqlOs4xhg4C9b7XPryOgcs78XnNeHkr
Bq4/LmPd5YbTMXDzPwaIvBDeFwO3v6Vb1JRhcwzcfYtue0stXhUDd/8NlsDv
kUtj4P5be2qfdtPiGLj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANrx5jY=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOV6Zo7zkta+fwhsVEUCI81kFnm8CT
N2l2Dnwn4t6fC4x10PjYsIlztZ2DHPOm64WesQ7TnskuX/PCzkFL6bBWnF2s
g4d5p2OCnL2D/UR1z48GsQ5cLSmM673sHbL3lEzuUIx1WJMbmKacY++wm98h
q1Eg1uH/lI/v3RvtHWy/y+lZ/otxuDALaGCHvYNAve+1D69j4PJOfF4zXt6K
geuPy1h3ueF0DNz8jwEiL4T3xcDtb+kWNWXYHAN336Lb3lKLV8XA3X+DJfB7
5NIYuP/Wntqn3bQ4Bu5/mLzYV4HeVVds4fqnhc5f3TvBFm7+hO3Kc14F2cLt
t5N5/chM1hbuvlstTiwvPtjA3b/gU1lL8XkbuP9OpV197rfLBu7/SY9WbXq/
yQYePjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+AESY
AZE=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOV6Zo7zkta+fwhsVEUCI81kFnm8CT
N2l2Dnwn4t6fC4x10PjYsIlztZ2DHPOm64WesQ7TnskuX/PCzkFL6bBWnF2s
g4d5p2OCnL2D/UR1z48GsQ5cLSmM673sHbL3lEzuUIx1WJMbmKacY++wm98h
q1Eg1uH/lI/v3RvtHWy/y+lZ/otxuDALaGCHvYNAve+1D69j4PJOfF4zXt6K
geuPy1h3ueF0DNz8jwEiL4T3xcDtb+kWNWXYHAN336Lb3lKLV8XA3X+DJfB7
5NIYuP/Wntqn3bQ4Bu5/mLzYV4HeVVds4fqnhc5f3TvBFm7+hO3Kc14F2cLt
t5N5/chM1hbuvlstTiwvPtjA3b/gU1lL8XkbuP9OpV197rfLBu7/SY9WbXq/
yQYePjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8A5RTzcA==

             "]]}, 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {144.31904, 
            1.7696099999999841`}}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {144.31904, 
            15.942999999999984`}}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {144.31904, 
            30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHHae8JgcF/LFnCePTXWqW5OCXXHXI
qJDBoSQueTqDSZKDdzz7OclJTA7XAq+yXNJPcqjxf+JpVM/isKVvlZqHVpID
j9ZK4Qs6bA7TijXXTVROclB7+pbDvZ/dgS1+hs9d6SSHH2Ve7K9ncTj0rbfd
HCmc5LDmatgbfhdOh62H4yebciU55HxfNZWzntPhzvXGYkFGhHyKhvqt3h+J
cP1XhKdV3PyQCDd/2w8RBuVXiXD7p5i+Upz5JBHuvm8aMf1ZDxLh7k8z3Pjz
6N1EuP9y1+oL3bqTCPc/TN5x6w8Rh33f7WH6O1i/6hbXfLaHmW8V632i3eW9
Pcx+GfeHVSJ9L+xh7ru0rrzehuWxPcz9n79sORy/+q49zH9xCqujbZNu2MP8
r7Am815h1zV7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+
zH24+ADqbf/g
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHHae8JgcF/LFnCePTXWqW5OCXXHXI
qJDBoSQueTqDSZKDdzz7OclJTA7XAq+yXNJPcqjxf+JpVM/isKVvlZqHVpID
j9ZK4Qs6bA7TijXXTVROclB7+pbDvZ/dgS1+hs9d6SSHH2Ve7K9ncTj0rbfd
HCmc5LDmatgbfhdOh62H4yebciU55HxfNZWzntPhzvXGYkFGhHyKhvqt3h+J
cP1XhKdV3PyQCDd/2w8RBuVXiXD7p5i+Upz5JBHuvm8aMf1ZDxLh7k8z3Pjz
6N1EuP9y1+oL3bqTCPc/TN5x6w8Rh33f7WH6O1i/6hbXfLaHmW8V632i3eW9
Pcx+GfeHVSJ9L+xh7ru0rrzehuWxPcz9n79sORy/+q49zH9xCqujbZNu2MP8
r7Am815h1zV7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+
ANA08NA=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHBseEpxce6TuwhPHpLjVLctjVZJLc
aWXgUBKXPJ3BJMmhypSdY1mdgcO1wKssl/STHE51XLrnscfAYUvfKjUPrSSH
kjMOqX8+GjhMK9ZcN1E5ycEl4I+Et5yhA1v8DJ+70kkOTCnry/fbGzr0rbfd
HCmc5FAZzvL/cYihw9bD8ZNNuYD6q5bqOMcYOty53lgsyIiQT9FQv9X7IxGu
/4rwtIqbHxLh5m/7IcKg/CoRbv8U01eKM58kwt33TSOmP+tBItz9aYYbfx69
mwj3X+5afaFbdxLh/ofJ99SGs/QH6MP180hs2hV6Qg9ufk6hNK+Arx7cfvFX
dgwrH+rC3Vf56PgM7k5duPv/7Eq8reSmC/cf35XtZ25K68L9L9FXCjRRFx4+
MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dD3MfLj4AHib2rA==

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHBseEpxce6TuwhPHpLjVLctjVZJLc
aWXgUBKXPJ3BJMmhypSdY1mdgcO1wKssl/STHE51XLrnscfAYUvfKjUPrSSH
kjMOqX8+GjhMK9ZcN1E5ycEl4I+Et5yhA1v8DJ+70kkOTCnry/fbGzr0rbfd
HCmc5FAZzvL/cYihw9bD8ZNNuYD6q5bqOMcYOty53lgsyIiQT9FQv9X7IxGu
/4rwtIqbHxLh5m/7IcKg/CoRbv8U01eKM58kwt33TSOmP+tBItz9aYYbfx69
mwj3X+5afaFbdxLh/ofJ99SGs/QH6MP180hs2hV6Qg9ufk6hNK+Arx7cfvFX
dgwrH+rC3Vf56PgM7k5duPv/7Eq8reSmC/cf35XtZ25K68L9L9FXCjRRFx4+
MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwApJOfG
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHK1O095yWtXNgCePTXWqW5KCzTeDJ
mzQ7h5K45OkMJkkOGh8bNnGutnO4FniV5ZJ+ksO0Z7LL17ywc9jSt0rNQyvJ
wcO80zFBzt5hWrHmuonKSQ5cLSmM673sHdjiZ/jclU5yWJMbmKacY+/Qt952
c6RwksP/KR/fuzfaO2w9HD/ZlCvJ4cIsoIEd9g53rjcWCzIi5FM01G/1/kiE
678iPK3i5odEuPnbfogwKL9KhNs/xfSV4swniXD3fdOI6c96kAh3f5rhxp9H
7ybC/Ze7Vl/o1p1EuP9h8mJfBXpXXbGF658WOn917wRbuPkTtivPeRVkC7ff
Tub1IzNZW7j7brU4sbz4YAN3/4JPZS3F523g/juVdvW53y4buP8nPVq16f0m
G3j4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAyaID
EQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHK1O095yWtXNgCePTXWqW5KCzTeDJ
mzQ7h5K45OkMJkkOGh8bNnGutnO4FniV5ZJ+ksO0Z7LL17ywc9jSt0rNQyvJ
wcO80zFBzt5hWrHmuonKSQ5cLSmM673sHdjiZ/jclU5yWJMbmKacY+/Qt952
c6RwksP/KR/fuzfaO2w9HD/ZlCvJ4cIsoIEd9g53rjcWCzIi5FM01G/1/kiE
678iPK3i5odEuPnbfogwKL9KhNs/xfSV4swniXD3fdOI6c96kAh3f5rhxp9H
7ybC/Ze7Vl/o1p1EuP9h8mJfBXpXXbGF658WOn917wRbuPkTtivPeRVkC7ff
Tub1IzNZW7j7brU4sbz4YAN3/4JPZS3F523g/juVdvW53y4buP8nPVq16f0m
G3j4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAzR/UA
             "]]}, 
           LineBox[{{144.31904, 1.7696099999999841`}, {172.66586, 
            1.7696099999999841`}}], 
           LineBox[{{144.31904, 15.942999999999984`}, {172.66586, 
            15.942999999999984`}}], 
           LineBox[{{144.31904, 30.11638999999998}, {172.66586, 
            30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHHae8JgcF/LHX4wwI3ncw1cEvueqQ
USGDwzzBpXsl96c6eMezn5OcxOTAwCqu/XpXqkON/xNPo3oWh3uOb3wSt6Y6
8GitFL6gw+ZwQC37yqp1qQ5qT99yuPezOxgI3Sr6tizV4UeZF/vrWRwO25Pq
bxbNS3VYczXsDb8Lp8O9soU7/aamOuR8XzWVs57T4cSuHb1aPQj5RKbt75Y1
I/QX6Gf2fKpGmL9DeY6YTSnCfqaDMrab8hHuE3i5fX1zNsL9q2qt5O5nIPw3
LaHQ4nM6wv8wecetP0Qc9n23h+nvYP2qW1zz2R5mvlWs94l2l/f2MPtl3B9W
ifS9sIe579K68noblsf2MPd//rLlcPzqu/Yw/8UprI62TbphD/O/wprMe4Vd
1+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkw9+HiAwCp
+wcn
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHHae8JgcF/LHX4wwI3ncw1cEvueqQ
USGDwzzBpXsl96c6eMezn5OcxOTAwCqu/XpXqkON/xNPo3oWh3uOb3wSt6Y6
8GitFL6gw+ZwQC37yqp1qQ5qT99yuPezOxgI3Sr6tizV4UeZF/vrWRwO25Pq
bxbNS3VYczXsDb8Lp8O9soU7/aamOuR8XzWVs57T4cSuHb1aPQj5RKbt75Y1
I/QX6Gf2fKpGmL9DeY6YTSnCfqaDMrab8hHuE3i5fX1zNsL9q2qt5O5nIPw3
LaHQ4nM6wv8wecetP0Qc9n23h+nvYP2qW1zz2R5mvlWs94l2l/f2MPtl3B9W
ifS9sIe579K68noblsf2MPd//rLlcPzqu/Yw/8UprI62TbphD/O/wprMe4Vd
1+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAvw/2Mg==

             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHBseEpxce6TvocQYE7zuY6rCrySS5
08rAYZ7g0r2S+1MdqkzZOZbVGTgwsIprv96V6nCq49I9jz0GDvcc3/gkbk11
KDnjkPrno4HDAbXsK6vWpTq4BPyR8JYzdDAQulX0bVmqA1PK+vL99oYO25Pq
bxbNS3WoDGf5/zjE0OFe2cKdflOB+quW6jjHGDqc2LWjV6sHIZ/ItP3dsmaE
/gL9zJ5P1QjzdyjPEbMpRdjPdFDGdlM+wn0CL7evb85GuH9VrZXc/QyE/6Yl
FFp8Tkf4HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/ZMax8qAt3
X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADdpf3k
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHBseEpxce6TvocQYE7zuY6rCrySS5
08rAYZ7g0r2S+1MdqkzZOZbVGTgwsIprv96V6nCq49I9jz0GDvcc3/gkbk11
KDnjkPrno4HDAbXsK6vWpTq4BPyR8JYzdDAQulX0bVmqA1PK+vL99oYO25Pq
bxbNS3WoDGf5/zjE0OFe2cKdflOB+quW6jjHGDqc2LWjV6sHIZ/ItP3dsmaE
/gL9zJ5P1QjzdyjPEbMpRdjPdFDGdlM+wn0CL7evb85GuH9VrZXc/QyE/6Yl
FFp8Tkf4HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/ZMax8qAt3
X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ABf/7Sg=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHK1O095yWtXPQ4wwI3ncw1UFnm8CT
N2l2DvMEl+6V3J/qoPGxYRPnajsHBlZx7de7Uh2mPZNdvuaFncM9xzc+iVtT
HTzMOx0T5OwdDqhlX1m1LtWBqyWFcb2XvYOB0K2ib8tSHdbkBqYp59g7bE+q
v1k0L9Xh/5SP790b7R3ulS3c6Tc11eHCLKCBHfYOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJi30V6F11xRauf1ro/NW9E2zh5k/YrjznVZAt3H47mdePzGRt
4e671eLE8uKDDdz9Cz6VtRSft4H771Ta1ed+u2zg/p/0aNWm95ts4OEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMAiTAKSQ==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHK1O095yWtXPQ4wwI3ncw1UFnm8CT
N2l2DvMEl+6V3J/qoPGxYRPnajsHBlZx7de7Uh2mPZNdvuaFncM9xzc+iVtT
HTzMOx0T5OwdDqhlX1m1LtWBqyWFcb2XvYOB0K2ib8tSHdbkBqYp59g7bE+q
v1k0L9Xh/5SP790b7R3ulS3c6Tc11eHCLKCBHfYOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJi30V6F11xRauf1ro/NW9E2zh5k/YrjznVZAt3H47mdePzGRt
4e671eLE8uKDDdz9Cz6VtRSft4H771Ta1ed+u2zg/p/0aNWm95ts4OEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ACIi+mI=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            2.585000000000008, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            59.27862000000001, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {
            115.97224000000001`, 6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {
            115.97224000000001`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {
            115.97224000000001`, 34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 1.7696099999999841`}, {172.66586, 
            6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 15.942999999999984`}, {172.66586, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 30.11638999999998}, {172.66586, 
            34.84099999999998}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScChwTHh6YVH+g4df5vufjjJ77CrySS5
08rA4Uzi7UVnFPgdqkzZOZbVGTjcOey0VlOUz+FUx6V7HnsMHJKWpvFv2cTj
UHLGIfXPRwMHvo4vt8VZuR1cAv5IeMsZOvS9nanKKMHpwJSyvny/vaHDhHCW
/9Lf2RwqgfTjEEOHA+4Pq0TWsTiUVC3VcY4xdPhgvu8bTyoTXP7jQo0L6i4M
cP2P+eYYK637Yw8z3+bK9jMvg37aw+z3nP5/wr/eb/Yw96VHn1u6o+yLPcz9
n5TrDQpUPtvD/OfyJSesdt0ne5j/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjN
K+CrB7df/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/ccH1HdTWhfuf4m+
UqCJuvDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofJj7cPEB
TcT68w==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScChwTHh6YVH+g4df5vufjjJ77CrySS5
08rA4Uzi7UVnFPgdqkzZOZbVGTjcOey0VlOUz+FUx6V7HnsMHJKWpvFv2cTj
UHLGIfXPRwMHvo4vt8VZuR1cAv5IeMsZOvS9nanKKMHpwJSyvny/vaHDhHCW
/9Lf2RwqgfTjEEOHA+4Pq0TWsTiUVC3VcY4xdPhgvu8bTyoTXP7jQo0L6i4M
cP2P+eYYK637Yw8z3+bK9jMvg37aw+z3nP5/wr/eb/Yw96VHn1u6o+yLPcz9
n5TrDQpUPtvD/OfyJSesdt0ne5j/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjN
K+CrB7df/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/ccH1HdTWhfuf4m+
UqCJuvDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/ofADTFevT

             "]]}, 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            30.93180000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQeHBseEpxce6TuI1K2cz6zp4LCrySS5
08rA4cr8vx6Fcg4OVabsHMvqDBzic4/+28br4HCq49I9jz0GDqsPmvDIv7d3
KDnjkPrno4HDvhfaHtk77R1cAv5IeMsZOji4LLY+UW3vwJSyvny/vaFDxYmz
BavN7R0qw1n+Pw4xdNiQea+w652dQ0nVUh3nGEOHF1zvizKX2sHlFfolV/gk
2sH1L3w1YfZKZTu4+VsEO65/fWsLt3/RD8Nnyw7awt23bfLBQKMFtnD3m13P
XMLbbQv3X+722Ix1zbZw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8ApSn/
cw==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQeHBseEpxce6TuI1K2cz6zp4LCrySS5
08rA4cr8vx6Fcg4OVabsHMvqDBzic4/+28br4HCq49I9jz0GDqsPmvDIv7d3
KDnjkPrno4HDvhfaHtk77R1cAv5IeMsZOji4LLY+UW3vwJSyvny/vaFDxYmz
BavN7R0qw1n+Pw4xdNiQea+w652dQ0nVUh3nGEOHF1zvizKX2sHlFfolV/gk
2sH1L3w1YfZKZTu4+VsEO65/fWsLt3/RD8Nnyw7awt23bfLBQKMFtnD3m13P
XMLbbQv3X+722Ix1zbZw/8Pke2rDWfoD9OH6eSQ27Qo9oQc3P6dQmlfAVw9u
v/grO4aVD3Xh7qt8dHwGd6cu3P1/diXeVnLThfuP78r2MzeldeH+l+grBZqo
Cw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwCyxO5n
             "]]}, 
           LineBox[{{30.93180000000001, 15.942999999999984`}, {
            59.27862000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ9Dg2PC0wuP9B2uySjMSA/1c9jVZJLc
aWXgILW4NOSql59DlSk7x7I6AwdrSRlVaSs/h1Mdl+557DFwCAm3O/1Z2c+h
5IxD6p+PBg71QHVSnH4OLgF/JLzlDB1udC+c4/HK14EpZX35fntDhwojCy+r
E74OleEs/x+HGDpUM367uHKxr0NJ1VId5xhDBwXBYCXJeoR8i77PMq5YhP59
j0VkLe184eY/2vLANV7ZF24/h9bj++a8vnD3uZzyX1X7xwfu/nUyUSmvP/rA
/Re1wvSs9TsfuP9h8j214Sz9Afpw/TwSm3aFntCDm59TKM0r4KsHt1/8lR3D
yoe6cPdVPjo+g7tTF+7+P7sSbyu56cL9x3dl+5mb0rpw/0v0lQJN1IWHD0we
Fn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH58Pch4sPAFV66gk=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ9Dg2PC0wuP9B2uySjMSA/1c9jVZJLc
aWXgILW4NOSql59DlSk7x7I6AwdrSRlVaSs/h1Mdl+557DFwCAm3O/1Z2c+h
5IxD6p+PBg71QHVSnH4OLgF/JLzlDB1udC+c4/HK14EpZX35fntDhwojCy+r
E74OleEs/x+HGDpUM367uHKxr0NJ1VId5xhDBwXBYCXJeoR8i77PMq5YhP59
j0VkLe184eY/2vLANV7ZF24/h9bj++a8vnD3uZzyX1X7xwfu/nUyUSmvP/rA
/Re1wvSs9TsfuP9h8j214Sz9Afpw/TwSm3aFntCDm59TKM0r4KsHt1/8lR3D
yoe6cPdVPjo+g7tTF+7+P7sSbyu56cL9x3dl+5mb0rpw/0v0lQJN1IWHD0we
Fn4w/bDwhZkPC3+Y/bD4gbkPFn8w98PiF+Y/9PhH5wMADPDZgQ==
             "]]}, 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            87.62542000000002, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODY4JTy880nfo2vpD5JlDmMOuJpPk
TisDh6xji17OsQ5zqDJl51hWZ+Cgt7btiL1xmMOpjkv3PPYYOLxSM+TQ0Qhz
KDnjkPrno4HD+g964vulwhxcAv5IeMsZOkw4zhMSxh3mwJSyvny/vaHDvIxw
Rf9foQ6V4Sz/H4cYOryZMPsh24tQh5KqpTrOMYYOVjvvL9x3FSHvEaWVv/1I
KFy/hiHHGr+toXDz3/xi3f1weSjc/hUlG/6dnRMKd19O9JSbBVNC4e73ybFb
p94fCvdfVIr1ff/eULj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwDjWQC2

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODY4JTy880nfo2vpD5JlDmMOuJpPk
TisDh6xji17OsQ5zqDJl51hWZ+Cgt7btiL1xmMOpjkv3PPYYOLxSM+TQ0Qhz
KDnjkPrno4HD+g964vulwhxcAv5IeMsZOkw4zhMSxh3mwJSyvny/vaHDvIxw
Rf9foQ6V4Sz/H4cYOryZMPsh24tQh5KqpTrOMYYOVjvvL9x3FSHvEaWVv/1I
KFy/hiHHGr+toXDz3/xi3f1weSjc/hUlG/6dnRMKd19O9JSbBVNC4e73ybFb
p94fCvdfVIr1ff/eULj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDAMre72E=
             "]]}, 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 1.7696099999999841`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 15.942999999999984`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOO055TQ4K+GP/hsVEUCI81sEvueqQ
USGDA9+JuPfnAmMdvOPZz0lOYnKQY950vdAz1qHG/4mnUT2Lg5bSYa04u1gH
Hq2Vwhd02BzsJ6p7fjSIdVB7+pbDvZ/dIXtPyeQOxViHH2Ve7K9ncTjs5nfI
ahSIdVhzNewNvwung+13OT3LfzEOOd9XTeWs53QQqPe99uF1DFzeic9rxstb
MXD9cRnrLjecjoGb/zFA5IXwvhi4/S3doqYMm2Pg7lt021tq8aoYuPtvsAR+
j1waA/ff2lP7tJsWx8D9D5N33PpDxGHfd3uY/g7Wr7rFNZ/tYeZbxXqfaHd5
bw+zX8b9YZVI3wt7mPsurSuvt2F5bA9z/+cvWw7Hr75rD/NfnMLqaNukG/Yw
/yusybxX2HXNHhY+MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+d
D3MfLj4AZWP+YA==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOO055TQ4K+GP/hsVEUCI81sEvueqQ
USGDA9+JuPfnAmMdvOPZz0lOYnKQY950vdAz1qHG/4mnUT2Lg5bSYa04u1gH
Hq2Vwhd02BzsJ6p7fjSIdVB7+pbDvZ/dIXtPyeQOxViHH2Ve7K9ncTjs5nfI
ahSIdVhzNewNvwung+13OT3LfzEOOd9XTeWs53QQqPe99uF1DFzeic9rxstb
MXD9cRnrLjecjoGb/zFA5IXwvhi4/S3doqYMm2Pg7lt021tq8aoYuPtvsAR+
j1waA/ff2lP7tJsWx8D9D5N33PpDxGHfd3uY/g7Wr7rFNZ/tYeZbxXqfaHd5
bw+zX8b9YZVI3wt7mPsurSuvt2F5bA9z/+cvWw7Hr75rD/NfnMLqaNukG/Yw
/yusybxX2HXNHhY+MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+d
DwCCEO9A
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODY4JTy880nd4w2IiKBEe67CrySS5
08rAge9E3PtzgbEOVabsHMvqDBzkmDddL/SMdTjVcemexx4DBy2lw1pxdrEO
JWccUv98NHCwn6ju+dEg1sEl4I+Et5yhQ/aekskdirEOTCnry/fbGzrs5nfI
ahSIdagMZ/n/OMTQwfa7nJ7lvxiHkqqlOs4xhg4C9b7XPryOgcs78XnNeHkr
Bq4/LmPd5YbTMXDzPwaIvBDeFwO3v6Vb1JRhcwzcfYtue0stXhUDd/8NlsDv
kUtj4P5be2qfdtPiGLj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeLDwCZDfUs

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODY4JTy880nd4w2IiKBEe67CrySS5
08rAge9E3PtzgbEOVabsHMvqDBzkmDddL/SMdTjVcemexx4DBy2lw1pxdrEO
JWccUv98NHCwn6ju+dEg1sEl4I+Et5yhQ/aekskdirEOTCnry/fbGzrs5nfI
ahSIdagMZ/n/OMTQwfa7nJ7lvxiHkqqlOs4xhg4C9b7XPryOgcs78XnNeHkr
Bq4/LmPd5YbTMXDzPwaIvBDeFwO3v6Vb1JRhcwzcfYtue0stXhUDd/8NlsDv
kUtj4P5be2qfdtPiGLj/YfI9teEs/QH6cP08Ept2hZ7Qg5ufUyjNK+CrB7df
/JUdw8qHunD3VT46PoO7Uxfu/j+7Em8ruenC/cd3ZfuZm9K6cP9L9JUCTdSF
hw9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANrx5jY=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOV6Zo7zkta+fwhsVEUCI81kFnm8CT
N2l2Dnwn4t6fC4x10PjYsIlztZ2DHPOm64WesQ7TnskuX/PCzkFL6bBWnF2s
g4d5p2OCnL2D/UR1z48GsQ5cLSmM673sHbL3lEzuUIx1WJMbmKacY++wm98h
q1Eg1uH/lI/v3RvtHWy/y+lZ/otxuDALaGCHvYNAve+1D69j4PJOfF4zXt6K
geuPy1h3ueF0DNz8jwEiL4T3xcDtb+kWNWXYHAN336Lb3lKLV8XA3X+DJfB7
5NIYuP/Wntqn3bQ4Bu5/mLzYV4HeVVds4fqnhc5f3TvBFm7+hO3Kc14F2cLt
t5N5/chM1hbuvlstTiwvPtjA3b/gU1lL8XkbuP9OpV197rfLBu7/SY9WbXq/
yQYePjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ9zHy4+AESY
AZE=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOV6Zo7zkta+fwhsVEUCI81kFnm8CT
N2l2Dnwn4t6fC4x10PjYsIlztZ2DHPOm64WesQ7TnskuX/PCzkFL6bBWnF2s
g4d5p2OCnL2D/UR1z48GsQ5cLSmM673sHbL3lEzuUIx1WJMbmKacY++wm98h
q1Eg1uH/lI/v3RvtHWy/y+lZ/otxuDALaGCHvYNAve+1D69j4PJOfF4zXt6K
geuPy1h3ueF0DNz8jwEiL4T3xcDtb+kWNWXYHAN336Lb3lKLV8XA3X+DJfB7
5NIYuP/Wntqn3bQ4Bu5/mLzYV4HeVVds4fqnhc5f3TvBFm7+hO3Kc14F2cLt
t5N5/chM1hbuvlstTiwvPtjA3b/gU1lL8XkbuP9OpV197rfLBu7/SY9WbXq/
yQYePjB5WPjB9MPCF2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8A5RTzcA==

             "]]}, 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {144.31904, 
            1.7696099999999841`}}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {144.31904, 
            15.942999999999984`}}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {144.31904, 
            30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHHae8JgcF/LFnCePTXWqW5OCXXHXI
qJDBoSQueTqDSZKDdzz7OclJTA7XAq+yXNJPcqjxf+JpVM/isKVvlZqHVpID
j9ZK4Qs6bA7TijXXTVROclB7+pbDvZ/dgS1+hs9d6SSHH2Ve7K9ncTj0rbfd
HCmc5LDmatgbfhdOh62H4yebciU55HxfNZWzntPhzvXGYkFGhHyKhvqt3h+J
cP1XhKdV3PyQCDd/2w8RBuVXiXD7p5i+Upz5JBHuvm8aMf1ZDxLh7k8z3Pjz
6N1EuP9y1+oL3bqTCPc/TN5x6w8Rh33f7WH6O1i/6hbXfLaHmW8V632i3eW9
Pcx+GfeHVSJ9L+xh7ru0rrzehuWxPcz9n79sORy/+q49zH9xCqujbZNu2MP8
r7Am815h1zV7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+
zH24+ADqbf/g
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHHae8JgcF/LFnCePTXWqW5OCXXHXI
qJDBoSQueTqDSZKDdzz7OclJTA7XAq+yXNJPcqjxf+JpVM/isKVvlZqHVpID
j9ZK4Qs6bA7TijXXTVROclB7+pbDvZ/dgS1+hs9d6SSHH2Ve7K9ncTj0rbfd
HCmc5LDmatgbfhdOh62H4yebciU55HxfNZWzntPhzvXGYkFGhHyKhvqt3h+J
cP1XhKdV3PyQCDd/2w8RBuVXiXD7p5i+Upz5JBHuvm8aMf1ZDxLh7k8z3Pjz
6N1EuP9y1+oL3bqTCPc/TN5x6w8Rh33f7WH6O1i/6hbXfLaHmW8V632i3eW9
Pcx+GfeHVSJ9L+xh7ru0rrzehuWxPcz9n79sORy/+q49zH9xCqujbZNu2MP8
r7Am815h1zV7WPjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+
ANA08NA=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHBseEpxce6TuwhPHpLjVLctjVZJLc
aWXgUBKXPJ3BJMmhypSdY1mdgcO1wKssl/STHE51XLrnscfAYUvfKjUPrSSH
kjMOqX8+GjhMK9ZcN1E5ycEl4I+Et5yhA1v8DJ+70kkOTCnry/fbGzr0rbfd
HCmc5FAZzvL/cYihw9bD8ZNNuYD6q5bqOMcYOty53lgsyIiQT9FQv9X7IxGu
/4rwtIqbHxLh5m/7IcKg/CoRbv8U01eKM58kwt33TSOmP+tBItz9aYYbfx69
mwj3X+5afaFbdxLh/ofJ99SGs/QH6MP180hs2hV6Qg9ufk6hNK+Arx7cfvFX
dgwrH+rC3Vf56PgM7k5duPv/7Eq8reSmC/cf35XtZ25K68L9L9FXCjRRFx4+
MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dD3MfLj4AHib2rA==

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHBseEpxce6TuwhPHpLjVLctjVZJLc
aWXgUBKXPJ3BJMmhypSdY1mdgcO1wKssl/STHE51XLrnscfAYUvfKjUPrSSH
kjMOqX8+GjhMK9ZcN1E5ycEl4I+Et5yhA1v8DJ+70kkOTCnry/fbGzr0rbfd
HCmc5FAZzvL/cYihw9bD8ZNNuYD6q5bqOMcYOty53lgsyIiQT9FQv9X7IxGu
/4rwtIqbHxLh5m/7IcKg/CoRbv8U01eKM58kwt33TSOmP+tBItz9aYYbfx69
mwj3X+5afaFbdxLh/ofJ99SGs/QH6MP180hs2hV6Qg9ufk6hNK+Arx7cfvFX
dgwrH+rC3Vf56PgM7k5duPv/7Eq8reSmC/cf35XtZ25K68L9L9FXCjRRFx4+
MHlY+MH0w8IXZj4s/GH2w+IH5j5Y/MHcD4tfmP/Q4x+dDwApJOfG
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHK1O095yWtXNgCePTXWqW5KCzTeDJ
mzQ7h5K45OkMJkkOGh8bNnGutnO4FniV5ZJ+ksO0Z7LL17ywc9jSt0rNQyvJ
wcO80zFBzt5hWrHmuonKSQ5cLSmM673sHdjiZ/jclU5yWJMbmKacY+/Qt952
c6RwksP/KR/fuzfaO2w9HD/ZlCvJ4cIsoIEd9g53rjcWCzIi5FM01G/1/kiE
678iPK3i5odEuPnbfogwKL9KhNs/xfSV4swniXD3fdOI6c96kAh3f5rhxp9H
7ybC/Ze7Vl/o1p1EuP9h8mJfBXpXXbGF658WOn917wRbuPkTtivPeRVkC7ff
Tub1IzNZW7j7brU4sbz4YAN3/4JPZS3F523g/juVdvW53y4buP8nPVq16f0m
G3j4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgAyaID
EQ==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHK1O095yWtXNgCePTXWqW5KCzTeDJ
mzQ7h5K45OkMJkkOGh8bNnGutnO4FniV5ZJ+ksO0Z7LL17ywc9jSt0rNQyvJ
wcO80zFBzt5hWrHmuonKSQ5cLSmM673sHdjiZ/jclU5yWJMbmKacY+/Qt952
c6RwksP/KR/fuzfaO2w9HD/ZlCvJ4cIsoIEd9g53rjcWCzIi5FM01G/1/kiE
678iPK3i5odEuPnbfogwKL9KhNs/xfSV4swniXD3fdOI6c96kAh3f5rhxp9H
7ybC/Ze7Vl/o1p1EuP9h8mJfBXpXXbGF658WOn917wRbuPkTtivPeRVkC7ff
Tub1IzNZW7j7brU4sbz4YAN3/4JPZS3F523g/juVdvW53y4buP8nPVq16f0m
G3j4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgAzR/UA
             "]]}, 
           LineBox[{{144.31904, 1.7696099999999841`}, {172.66586, 
            1.7696099999999841`}}], 
           LineBox[{{144.31904, 15.942999999999984`}, {172.66586, 
            15.942999999999984`}}], 
           LineBox[{{144.31904, 30.11638999999998}, {172.66586, 
            30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHHae8JgcF/LHX4wwI3ncw1cEvueqQ
USGDwzzBpXsl96c6eMezn5OcxOTAwCqu/XpXqkON/xNPo3oWh3uOb3wSt6Y6
8GitFL6gw+ZwQC37yqp1qQ5qT99yuPezOxgI3Sr6tizV4UeZF/vrWRwO25Pq
bxbNS3VYczXsDb8Lp8O9soU7/aamOuR8XzWVs57T4cSuHb1aPQj5RKbt75Y1
I/QX6Gf2fKpGmL9DeY6YTSnCfqaDMrab8hHuE3i5fX1zNsL9q2qt5O5nIPw3
LaHQ4nM6wv8wecetP0Qc9n23h+nvYP2qW1zz2R5mvlWs94l2l/f2MPtl3B9W
ifS9sIe579K68noblsf2MPd//rLlcPzqu/Yw/8UprI62TbphD/O/wprMe4Vd
1+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkw9+HiAwCp
+wcn
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHHae8JgcF/LHX4wwI3ncw1cEvueqQ
USGDwzzBpXsl96c6eMezn5OcxOTAwCqu/XpXqkON/xNPo3oWh3uOb3wSt6Y6
8GitFL6gw+ZwQC37yqp1qQ5qT99yuPezOxgI3Sr6tizV4UeZF/vrWRwO25Pq
bxbNS3VYczXsDb8Lp8O9soU7/aamOuR8XzWVs57T4cSuHb1aPQj5RKbt75Y1
I/QX6Gf2fKpGmL9DeY6YTSnCfqaDMrab8hHuE3i5fX1zNsL9q2qt5O5nIPw3
LaHQ4nM6wv8wecetP0Qc9n23h+nvYP2qW1zz2R5mvlWs94l2l/f2MPtl3B9W
ifS9sIe579K68noblsf2MPd//rLlcPzqu/Yw/8UprI62TbphD/O/wprMe4Vd
1+xh4QOTh4UfTD8sfGHmw8IfZj8sfmDug8UfzP2w+IX5Dz3+0fkAvw/2Mg==

             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHBseEpxce6TvocQYE7zuY6rCrySS5
08rAYZ7g0r2S+1MdqkzZOZbVGTgwsIprv96V6nCq49I9jz0GDvcc3/gkbk11
KDnjkPrno4HDAbXsK6vWpTq4BPyR8JYzdDAQulX0bVmqA1PK+vL99oYO25Pq
bxbNS3WoDGf5/zjE0OFe2cKdflOB+quW6jjHGDqc2LWjV6sHIZ/ItP3dsmaE
/gL9zJ5P1QjzdyjPEbMpRdjPdFDGdlM+wn0CL7evb85GuH9VrZXc/QyE/6Yl
FFp8Tkf4HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/ZMax8qAt3
X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ADdpf3k
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHBseEpxce6TvocQYE7zuY6rCrySS5
08rAYZ7g0r2S+1MdqkzZOZbVGTgwsIprv96V6nCq49I9jz0GDvcc3/gkbk11
KDnjkPrno4HDAbXsK6vWpTq4BPyR8JYzdDAQulX0bVmqA1PK+vL99oYO25Pq
bxbNS3WoDGf5/zjE0OFe2cKdflOB+quW6jjHGDqc2LWjV6sHIZ/ItP3dsmaE
/gL9zJ5P1QjzdyjPEbMpRdjPdFDGdlM+wn0CL7evb85GuH9VrZXc/QyE/6Yl
FFp8Tkf4HybfUxvO0h+gD9fPI7FpV+gJPbj5OYXSvAK+enD7xV/ZMax8qAt3
X+Wj4zO4O3Xh7v+zK/G2kpsu3H98V7afuSmtC/e/RF8p0ERdePjA5GHhB9MP
C1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ABf/7Sg=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHK1O095yWtXPQ4wwI3ncw1UFnm8CT
N2l2DvMEl+6V3J/qoPGxYRPnajsHBlZx7de7Uh2mPZNdvuaFncM9xzc+iVtT
HTzMOx0T5OwdDqhlX1m1LtWBqyWFcb2XvYOB0K2ib8tSHdbkBqYp59g7bE+q
v1k0L9Xh/5SP790b7R3ulS3c6Tc11eHCLKCBHfYOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJi30V6F11xRauf1ro/NW9E2zh5k/YrjznVZAt3H47mdePzGRt
4e671eLE8uKDDdz9Cz6VtRSft4H771Ta1ed+u2zg/p/0aNWm95ts4OEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMAiTAKSQ==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHK1O095yWtXPQ4wwI3ncw1UFnm8CT
N2l2DvMEl+6V3J/qoPGxYRPnajsHBlZx7de7Uh2mPZNdvuaFncM9xzc+iVtT
HTzMOx0T5OwdDqhlX1m1LtWBqyWFcb2XvYOB0K2ib8tSHdbkBqYp59g7bE+q
v1k0L9Xh/5SP790b7R3ulS3c6Tc11eHCLKCBHfYOJ3bt6NXqQcgnMm1/t6wZ
ob9AP7PnUzXC/B3Kc8RsShH2Mx2Usd2Uj3CfwMvt65uzEe5fVWsldz8D4b9p
CYUWn9MR/ofJi30V6F11xRauf1ro/NW9E2zh5k/YrjznVZAt3H47mdePzGRt
4e671eLE8uKDDdz9Cz6VtRSft4H771Ta1ed+u2zg/p/0aNWm95ts4OEDk4eF
H0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ACIi+mI=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            2.585000000000008, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            59.27862000000001, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {
            115.97224000000001`, 6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {
            115.97224000000001`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {
            115.97224000000001`, 34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 1.7696099999999841`}, {172.66586, 
            6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 15.942999999999984`}, {172.66586, 
            20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 30.11638999999998}, {172.66586, 
            34.84099999999998}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScChwTHh6YVH+g4V/FuYnE/xO+QU7Xe+
aGXgoB320e2ZIr+DbGH/Uv56Aweed68PWIrzOdjJvH60bY+Bw+bb3lKLt/I4
2BXPdYv6ZOCwRXnnn3YOboeu0kLpXjlDh5Wnbgv6SXM69CoZrXlkb+igdjWa
Ofonm8P2ylXO70IMHQ64P6wSWcfiUFK1VMc5xtAhalfap7NJTHD560eePb7l
wADXP+260CfH5X/sYebPTn+7jdv3pz3M/hdOazPvdX6zh7lvVdGi2NaSL/Yw
9wswyD47rfzZHuY/ly85YbXrPtnD/A+TV5/n6PzfXx+u/9iChfVNx/Xg5rd4
vWIx8dGD298yp9X27QNduPveTr87ub1DF+7+Z7YxRXdcdeH+m9Sf7XxUWhfu
f4k+oId4deHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAAbM/uk=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScChwTHh6YVH+g4V/FuYnE/xO+QU7Xe+
aGXgoB320e2ZIr+DbGH/Uv56Aweed68PWIrzOdjJvH60bY+Bw+bb3lKLt/I4
2BXPdYv6ZOCwRXnnn3YOboeu0kLpXjlDh5Wnbgv6SXM69CoZrXlkb+igdjWa
Ofonm8P2ylXO70IMHQ64P6wSWcfiUFK1VMc5xtAhalfap7NJTHD560eePb7l
wADXP+260CfH5X/sYebPTn+7jdv3pz3M/hdOazPvdX6zh7lvVdGi2NaSL/Yw
9wswyD47rfzZHuY/ly85YbXrPtnD/A+TV5/n6PzfXx+u/9iChfVNx/Xg5rd4
vWIx8dGD298yp9X27QNduPveTr87ub1DF+7+Z7YxRXdcdeH+m9Sf7XxUWhfu
f4k+oId4deHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAN
Xe/J
             "]]}, 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            30.93180000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQeHBseEpxce6TsY9f85yKHp4JBTtN/5
opWBg9R/u8dNcg4OsoX9S/nrDRyAWhhu8Do42Mm8frRtj4FDacbEtzXv7R3s
iue6RX0ycDCucfG5udPeoau0ULpXztDhSb32TcMae4deJaM1j+wNHXR2RAR+
Nrd32F65yvldiKHDhsx7hV3v7BxKqpbqOMcYOmjH9B9SXGoHl9cCqn+cYAfX
n7DV6KG1sh3c/JZuUdMZb23h9nsW/eRPPWgLd1/Kwmsm/Ats4e7vDFiaxtxt
C/df7vbYjHXNtnD/w+TV5zk6//fXh+s/tmBhfdNxPbj5LV6vWEx89OD2t8xp
tX37QBfuvrfT705u79CFu/+ZbUzRHVdduP8m9Wc7H5XWhftfog/oIV5dePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ABCqfmt
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQeHBseEpxce6TsY9f85yKHp4JBTtN/5
opWBg9R/u8dNcg4OsoX9S/nrDRyAWhhu8Do42Mm8frRtj4FDacbEtzXv7R3s
iue6RX0ycDCucfG5udPeoau0ULpXztDhSb32TcMae4deJaM1j+wNHXR2RAR+
Nrd32F65yvldiKHDhsx7hV3v7BxKqpbqOMcYOmjH9B9SXGoHl9cCqn+cYAfX
n7DV6KG1sh3c/JZuUdMZb23h9nsW/eRPPWgLd1/Kwmsm/Ats4e7vDFiaxtxt
C/df7vbYjHXNtnD/w+TV5zk6//fXh+s/tmBhfdNxPbj5LV6vWEx89OD2t8xp
tX37QBfuvrfT705u79CFu/+ZbUzRHVdduP8m9Wc7H5XWhftfog/oIV5dePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AAkT6KE=
             "]]}, 
           LineBox[{{30.93180000000001, 15.942999999999984`}, {
            59.27862000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ9Dg2PC0wuP9B2+6Rbvygn1c8gp2u98
0crAIYFp+7tnXn4OsoX9S/nrDRzurQ5Ts7Hyc7CTef1o2x4Dh52r3uxWUgHy
i+e6RX0ycLCqF+YK5PRz6CotlO6VM3RYuTI1u/aVr0OvktGaR/aGDoGraq3i
Tvg6bK9c5fwuxNChmvHbxZWLfR1KqpbqOMcYOhy2VPb6WoeQ5z7y+tfVGIR+
hZNP7ZnsfOHmny5cXmKg7Au3/9azY1/EeH3h7pMOvCWd88cH7v7wm+Wuzz76
wP0XtcL0rPU7H7j/YfLq8xyd//vrw/UfW7Cwvum4Htz8Fq9XLCY+enD7W+a0
2r59oAt339vpdye3d+jC3f/MNqbojqsu3H+T+rOdj0rrwv0v0Qf0EK8uPHxg
8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof5j5cfABYcv/n
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ9Dg2PC0wuP9B2+6Rbvygn1c8gp2u98
0crAIYFp+7tnXn4OsoX9S/nrDRzurQ5Ts7Hyc7CTef1o2x4Dh52r3uxWUgHy
i+e6RX0ycLCqF+YK5PRz6CotlO6VM3RYuTI1u/aVr0OvktGaR/aGDoGraq3i
Tvg6bK9c5fwuxNChmvHbxZWLfR1KqpbqOMcYOhy2VPb6WoeQ5z7y+tfVGIR+
hZNP7ZnsfOHmny5cXmKg7Au3/9azY1/EeH3h7pMOvCWd88cH7v7wm+Wuzz76
wP0XtcL0rPU7H7j/YfLq8xyd//vrw/UfW7Cwvum4Htz8Fq9XLCY+enD7W+a0
2r59oAt339vpdye3d+jC3f/MNqbojqsu3H+T+rOdj0rrwv0v0Qf0EK8uPHxg
8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFP7718=
             "]]}, 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            87.62542000000002, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODY4JTy880neQslNa9sIhzCGnaL/z
RSsDB96yw9uWWoc5yBb2L+WvN3Bo+KbsGmAc5mAn8/rRtj0GDnMCOhqcNYD8
4rluUZ8MHHpETWfckgpz6CotlO6VM3SouJa3u4A7zKFXyWjNI3tDhy6VKsnE
X6EO2ytXOb8LMXR4M2H2Q7YXoQ4lVUt1nGMMHXz+7lm55ipCPs77BPvcI6Fw
/V48TNrGW0Ph5ltdXOd0anko3P4wbeG6vXNC4e47ubqYJ2NKKNz9ex6LyKr2
h8L9F5Vifd+/NxTuf5i8+jxH5//++nD9xxYsrG86rgc3v8XrFYuJjx7c/pY5
rbZvH+jC3fd2+t3J7R26cPc/s40puuOqC/ffpP5s56PSunD/S/QBPcSrCw8f
mDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8AK4T+mw==

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODY4JTy880neQslNa9sIhzCGnaL/z
RSsDB96yw9uWWoc5yBb2L+WvN3Bo+KbsGmAc5mAn8/rRtj0GDnMCOhqcNYD8
4rluUZ8MHHpETWfckgpz6CotlO6VM3SouJa3u4A7zKFXyWjNI3tDhy6VKsnE
X6EO2ytXOb8LMXR4M2H2Q7YXoQ4lVUt1nGMMHXz+7lm55ipCPs77BPvcI6Fw
/V48TNrGW0Ph5ltdXOd0anko3P4wbeG6vXNC4e47ubqYJ2NKKNz9ex6LyKr2
h8L9F5Vifd+/NxTuf5i8+jxH5//++nD9xxYsrG86rgc3v8XrFYuJjx7c/pY5
rbZvH+jC3fd2+t3J7R26cPc/s40puuOqC/ffpP5s56PSunD/S/QBPcSrCw8f
mDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwBUie1V
             "]]}, 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 1.7696099999999841`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 15.942999999999984`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOO055TQ4K+GM/XW3pAqnwWAfDm+Wu
BcUMDotaZm67Hhjr8EWMryVlKpPDFhUH3ybPWIeyn1dlFjSxOGw9HD+51C7W
oS3aVn2vPptDn9z+7TyGsQ4fxTftCp3I7qDxSeXlIkWgPOeid8xzOByyfoeH
TRaIdRDlrr6V6MLpYPtdTs/yX4xDzvdVUznrOR0SJpu+uvc6Bi7fcmOm0/lb
MXD9fLfFUlNPx8DNT11fXv9nbwzc/neZ7fvfb4qBu49PXjB41qoYuPt1Ht9P
D18aA/ff2lP7tJsWx8D9D5MX2eXJc2jnd3uY/iDvwtCbpZ/tYebPf2fhetzs
vT3M/hu5Pv4RTS/sYe7jY7ts8Of3I3uY+xmCWBdPWnTXHua/GxOUjNbE37CH
+V9hTea9wq5r9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fJj7cPEB7goIWw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOO055TQ4K+GM/XW3pAqnwWAfDm+Wu
BcUMDotaZm67Hhjr8EWMryVlKpPDFhUH3ybPWIeyn1dlFjSxOGw9HD+51C7W
oS3aVn2vPptDn9z+7TyGsQ4fxTftCp3I7qDxSeXlIkWgPOeid8xzOByyfoeH
TRaIdRDlrr6V6MLpYPtdTs/yX4xDzvdVUznrOR0SJpu+uvc6Bi7fcmOm0/lb
MXD9fLfFUlNPx8DNT11fXv9nbwzc/neZ7fvfb4qBu49PXjB41qoYuPt1Ht9P
D18aA/ff2lP7tJsWx8D9D5MX2eXJc2jnd3uY/iDvwtCbpZ/tYebPf2fhetzs
vT3M/hu5Pv4RTS/sYe7jY7ts8Of3I3uY+xmCWBdPWnTXHua/GxOUjNbE37CH
+V9hTea9wq5r9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fADNKPks
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODY4JTy880neYrrZ0gVR4rENO0X7n
i1YGDotaZm67HhjrIFvYv5S/3sBhi4qDb5NnrIOdzOtH2/YYOGw9HD+51A7I
L57rFvXJwKFPbv92HsNYh67SQuleOUMHjU8qLxcpxjr0KhmteWRv6JD1Ozxs
skCsw/bKVc7vQgwdbL/L6Vn+i3EoqVqq4xxj6JAw2fTVvdcxcPmWGzOdzt+K
gevnuy2Wmno6Bm5+6vry+j97Y+D2v8ts3/9+UwzcfXzygsGzVsXA3a/z+H56
+NIYuP/Wntqn3bQ4Bu5/mLz6PEfn//76cP3HFiysbzquBze/xesVi4mPHtz+
ljmttm8f6MLd93b63cntHbpw9z+zjSm646oL99+k/mzno9K6cP9L9AE9xKsL
Dx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj86HuQ8XHwAsNAUd

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODY4JTy880neYrrZ0gVR4rENO0X7n
i1YGDotaZm67HhjrIFvYv5S/3sBhi4qDb5NnrIOdzOtH2/YYOGw9HD+51A7I
L57rFvXJwKFPbv92HsNYh67SQuleOUMHjU8qLxcpxjr0KhmteWRv6JD1Ozxs
skCsw/bKVc7vQgwdbL/L6Vn+i3EoqVqq4xxj6JAw2fTVvdcxcPmWGzOdzt+K
gevnuy2Wmno6Bm5+6vry+j97Y+D2v8ts3/9+UwzcfXzygsGzVsXA3a/z+H56
+NIYuP/Wntqn3bQ4Bu5/mLz6PEfn//76cP3HFiysbzquBze/xesVi4mPHtz+
ljmttm8f6MLd93b63cntHbpw9z+zjSm646oL99+k/mzno9K6cP9L9AE9xKsL
Dx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAHG69hg=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOV6Zo7zkta+cwXW3pAqnwWId7S2cf
MUm3c1jUMnPb9cBYh1M6nAHFq+0ctqg4+DZ5xjpwV5mtlnpp57D1cPzkUrtY
B8F7T5X2ydk79Mnt385jGOvgv/Im80cveweNTyovFynGOljoXJnllmPvkPU7
PGyyQKyD7fbpJkGN9g623+X0LP/FOFyY9Ux2eYe9Q8Jk01f3XsfA5VtuzHQ6
fysGrp/vtlhq6ukYuPmp68vr/+yNgdv/LrN9//tNMXD38ckLBs9aFQN3v87j
++nhS2Pg/lt7ap920+IYuP9h8hFuG+8kXbGF619Qdy9EZYIt3PyApqMPa4Js
4fbzTatwuCljC3df0z9OvWUfbODu92foSQ84bwP3n+wDgVUuu2zg/p/0aNWm
95ts4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
1BYDWw==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOV6Zo7zkta+cwXW3pAqnwWId7S2cf
MUm3c1jUMnPb9cBYh1M6nAHFq+0ctqg4+DZ5xjpwV5mtlnpp57D1cPzkUrtY
B8F7T5X2ydk79Mnt385jGOvgv/Im80cveweNTyovFynGOljoXJnllmPvkPU7
PGyyQKyD7fbpJkGN9g623+X0LP/FOFyY9Ux2eYe9Q8Jk01f3XsfA5VtuzHQ6
fysGrp/vtlhq6ukYuPmp68vr/+yNgdv/LrN9//tNMXD38ckLBs9aFQN3v87j
++nhS2Pg/lt7ap920+IYuP9h8hFuG+8kXbGF619Qdy9EZYIt3PyApqMPa4Js
4fbzTatwuCljC3df0z9OvWUfbODu92foSQ84bwP3n+wDgVUuu2zg/p/0aNWm
95ts4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ADth9To=

             "]]}, 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {144.31904, 
            15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHBseEpxce6Tv4Si0uXWaW5JBTtN/5
opWBg9u2z39ZTJIcZAv7l/LXGzg0fFN2vaWf5GAn8/rRtj0GDn3K1x4FawH5
xXPdoj4ZOLC1rcmbr5zk0FVaKN0rZ+hQnebZ8Eo6yaFXyWjNI3tDhxZe//VJ
wkkO2ytXOb8LMXTYejh+silXkkNJ1VId5xhDh2eVBeUcjAj59wplyxp+JML1
pzIK7zj9IRFu/t3kl87irxLh9r+ZMPvhhCeJcPepXjytkfYgEe5++VyZjUfu
JsL9l7tWX+jWnUS4/2Hy6vMcnf/768P1H1uwsL7puB7c/BavVywmPnpw+1vm
tNq+faALd9/b6Xcnt3fowt3/zDam6I6rLtx/k/qznY9K68L9L9EH9BCvLjx8
YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAWE0Auw==

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHBseEpxce6Tv4Si0uXWaW5JBTtN/5
opWBg9u2z39ZTJIcZAv7l/LXGzg0fFN2vaWf5GAn8/rRtj0GDn3K1x4FawH5
xXPdoj4ZOLC1rcmbr5zk0FVaKN0rZ+hQnebZ8Eo6yaFXyWjNI3tDhxZe//VJ
wkkO2ytXOb8LMXTYejh+silXkkNJ1VId5xhDh2eVBeUcjAj59wplyxp+JML1
pzIK7zj9IRFu/t3kl87irxLh9r+ZMPvhhCeJcPepXjytkfYgEe5++VyZjUfu
JsL9l7tWX+jWnUS4/2Hy6vMcnf/768P1H1uwsL7puB7c/BavVywmPnpw+1vm
tNq+faALd9/b6Xcnt3fowt3/zDam6I6rLtx/k/qznY9K68L9L9EH9BCvLjx8
YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAjPPHG
             "]]}, 
           LineBox[{{144.31904, 15.942999999999984`}, {172.66586, 
            15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHBseEpxce6TuUnn0ye//BVIecov3O
F60MHPIzTVXk9qc6yBb2L+WvN3BYsTI1+/OuVAc7mdePtu0xcNh+TZwzdyuQ
XzzXLeqTgYO+5bspO9alOnSVFkr3yhk6LJXsXsa8PNWhV8lozSN7Q4d1ByZc
rZ6X6rC9cpXzuxBDh3tlC3f6TU11KKlaquMcY+hwMWb5RMUehPybX6y7ZzYj
9DPIPjv9pBph/v2+giiDUoT9ETLn/qzMR7jPfqK6Z302wv3JO5devZuB8N+0
hEKLz+kI/8Pk1ec5Ov/314frP7ZgYX3TcT24+S1er1hMfPTg9rfMabV9+0AX
7r630+9Obu/Qhbv/mW1M0R1XXbj/JvVnOx+V1oX7X6IP6CFeXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgABh4L2w==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHBseEpxce6TuUnn0ye//BVIecov3O
F60MHPIzTVXk9qc6yBb2L+WvN3BYsTI1+/OuVAc7mdePtu0xcNh+TZwzdyuQ
XzzXLeqTgYO+5bspO9alOnSVFkr3yhk6LJXsXsa8PNWhV8lozSN7Q4d1ByZc
rZ6X6rC9cpXzuxBDh3tlC3f6TU11KKlaquMcY+hwMWb5RMUehPybX6y7ZzYj
9DPIPjv9pBph/v2+giiDUoT9ETLn/qzMR7jPfqK6Z302wv3JO5devZuB8N+0
hEKLz+kI/8Pk1ec5Ov/314frP7ZgYX3TcT24+S1er1hMfPTg9rfMabV9+0AX
7r630+9Obu/Qhbv/mW1M0R1XXbj/JvVnOx+V1oX7X6IP6CFeXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgCDS/sQ
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            2.585000000000008, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            59.27862000000001, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {
            115.97224000000001`, 6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {
            115.97224000000001`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {
            115.97224000000001`, 34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 15.942999999999984`}, {172.66586, 
            20.667599999999982`}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.0127775312999988], 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvZ7LTbWUScChwTHh6YVH+g4V/FuYnE/xO+QU7Xe+
aGXgoB320e2ZIr+DbGH/Uv56Aweed68PWIrzOdjJvH60bY+Bw+bb3lKLt/I4
2BXPdYv6ZOCwRXnnn3YOboeu0kLpXjlDh5Wnbgv6SXM69CoZrXlkb+igdjWa
Ofonm8P2ylXO70IMHQ64P6wSWcfiUFK1VMc5xtAhalfap7NJTHD560eePb7l
wADXP+260CfH5X/sYebPTn+7jdv3pz3M/hdOazPvdX6zh7lvVdGi2NaSL/Yw
9wswyD47rfzZHuY/ly85YbXrPtnD/A+TV5/n6PzfXx+u/9iChfVNx/Xg5rd4
vWIx8dGD298yp9X27QNduPveTr87ub1DF+7+Z7YxRXdcdeH+m9Sf7XxUWhfu
f4k+oId4deHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD3
4eIDAAbM/uk=
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvZ7LTbWUScChwTHh6YVH+g4V/FuYnE/xO+QU7Xe+
aGXgoB320e2ZIr+DbGH/Uv56Aweed68PWIrzOdjJvH60bY+Bw+bb3lKLt/I4
2BXPdYv6ZOCwRXnnn3YOboeu0kLpXjlDh5Wnbgv6SXM69CoZrXlkb+igdjWa
Ofonm8P2ylXO70IMHQ64P6wSWcfiUFK1VMc5xtAhalfap7NJTHD560eePb7l
wADXP+260CfH5X/sYebPTn+7jdv3pz3M/hdOazPvdX6zh7lvVdGi2NaSL/Yw
9wswyD47rfzZHuY/ly85YbXrPtnD/A+TV5/n6PzfXx+u/9iChfVNx/Xg5rd4
vWIx8dGD298yp9X27QNduPveTr87ub1DF+7+Z7YxRXdcdeH+m9Sf7XxUWhfu
f4k+oId4deHhA5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QAN
Xe/J
             "]]}, 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            30.93180000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/aN3ve1mHQeHBseEpxce6TsY9f85yKHp4JBTtN/5
opWBg9R/u8dNcg4OsoX9S/nrDRyAWhhu8Do42Mm8frRtj4FDacbEtzXv7R3s
iue6RX0ycDCucfG5udPeoau0ULpXztDhSb32TcMae4deJaM1j+wNHXR2RAR+
Nrd32F65yvldiKHDhsx7hV3v7BxKqpbqOMcYOmjH9B9SXGoHl9cCqn+cYAfX
n7DV6KG1sh3c/JZuUdMZb23h9nsW/eRPPWgLd1/Kwmsm/Ats4e7vDFiaxtxt
C/df7vbYjHXNtnD/w+TV5zk6//fXh+s/tmBhfdNxPbj5LV6vWEx89OD2t8xp
tX37QBfuvrfT705u79CFu/+ZbUzRHVdduP8m9Wc7H5XWhftfog/oIV5dePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ABCqfmt
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/aN3ve1mHQeHBseEpxce6TsY9f85yKHp4JBTtN/5
opWBg9R/u8dNcg4OsoX9S/nrDRyAWhhu8Do42Mm8frRtj4FDacbEtzXv7R3s
iue6RX0ycDCucfG5udPeoau0ULpXztDhSb32TcMae4deJaM1j+wNHXR2RAR+
Nrd32F65yvldiKHDhsx7hV3v7BxKqpbqOMcYOmjH9B9SXGoHl9cCqn+cYAfX
n7DV6KG1sh3c/JZuUdMZb23h9nsW/eRPPWgLd1/Kwmsm/Ats4e7vDFiaxtxt
C/df7vbYjHXNtnD/w+TV5zk6//fXh+s/tmBhfdNxPbj5LV6vWEx89OD2t8xp
tX37QBfuvrfT705u79CFu/+ZbUzRHVdduP8m9Wc7H5XWhftfog/oIV5dePjA
5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AAkT6KE=
             "]]}, 
           LineBox[{{30.93180000000001, 15.942999999999984`}, {
            59.27862000000001, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHbLug554pJ9Dg2PC0wuP9B2+6Rbvygn1c8gp2u98
0crAIYFp+7tnXn4OsoX9S/nrDRzurQ5Ts7Hyc7CTef1o2x4Dh52r3uxWUgHy
i+e6RX0ycLCqF+YK5PRz6CotlO6VM3RYuTI1u/aVr0OvktGaR/aGDoGraq3i
Tvg6bK9c5fwuxNChmvHbxZWLfR1KqpbqOMcYOhy2VPb6WoeQ5z7y+tfVGIR+
hZNP7ZnsfOHmny5cXmKg7Au3/9azY1/EeH3h7pMOvCWd88cH7v7wm+Wuzz76
wP0XtcL0rPU7H7j/YfLq8xyd//vrw/UfW7Cwvum4Htz8Fq9XLCY+enD7W+a0
2r59oAt339vpdye3d+jC3f/MNqbojqsu3H+T+rOdj0rrwv0v0Qf0EK8uPHxg
8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzof5j5cfABYcv/n
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHbLug554pJ9Dg2PC0wuP9B2+6Rbvygn1c8gp2u98
0crAIYFp+7tnXn4OsoX9S/nrDRzurQ5Ts7Hyc7CTef1o2x4Dh52r3uxWUgHy
i+e6RX0ycLCqF+YK5PRz6CotlO6VM3RYuTI1u/aVr0OvktGaR/aGDoGraq3i
Tvg6bK9c5fwuxNChmvHbxZWLfR1KqpbqOMcYOhy2VPb6WoeQ5z7y+tfVGIR+
hZNP7ZnsfOHmny5cXmKg7Au3/9azY1/EeH3h7pMOvCWd88cH7v7wm+Wuzz76
wP0XtcL0rPU7H7j/YfLq8xyd//vrw/UfW7Cwvum4Htz8Fq9XLCY+enD7W+a0
2r59oAt339vpdye3d+jC3f/MNqbojqsu3H+T+rOdj0rrwv0v0Qf0EK8uPHxg
8rDwg+mHhS/MfFj4w+yHxQ/MfbD4g7kfFr8w/6HHPzofAFP7718=
             "]]}, 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            87.62542000000002, 15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXbP39+O9TmEODY4JTy880neQslNa9sIhzCGnaL/z
RSsDB96yw9uWWoc5yBb2L+WvN3Bo+KbsGmAc5mAn8/rRtj0GDnMCOhqcNYD8
4rluUZ8MHHpETWfckgpz6CotlO6VM3SouJa3u4A7zKFXyWjNI3tDhy6VKsnE
X6EO2ytXOb8LMXR4M2H2Q7YXoQ4lVUt1nGMMHXz+7lm55ipCPs77BPvcI6Fw
/V48TNrGW0Ph5ltdXOd0anko3P4wbeG6vXNC4e47ubqYJ2NKKNz9ex6LyKr2
h8L9F5Vifd+/NxTuf5i8+jxH5//++nD9xxYsrG86rgc3v8XrFYuJjx7c/pY5
rbZvH+jC3fd2+t3J7R26cPc/s40puuOqC/ffpP5s56PSunD/S/QBPcSrCw8f
mDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/Oh7kPFx8AK4T+mw==

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXbP39+O9TmEODY4JTy880neQslNa9sIhzCGnaL/z
RSsDB96yw9uWWoc5yBb2L+WvN3Bo+KbsGmAc5mAn8/rRtj0GDnMCOhqcNYD8
4rluUZ8MHHpETWfckgpz6CotlO6VM3SouJa3u4A7zKFXyWjNI3tDhy6VKsnE
X6EO2ytXOb8LMXR4M2H2Q7YXoQ4lVUt1nGMMHXz+7lm55ipCPs77BPvcI6Fw
/V48TNrGW0Ph5ltdXOd0anko3P4wbeG6vXNC4e47ubqYJ2NKKNz9ex6LyKr2
h8L9F5Vifd+/NxTuf5i8+jxH5//++nD9xxYsrG86rgc3v8XrFYuJjx7c/pY5
rbZvH+jC3fd2+t3J7R26cPc/s40puuOqC/ffpP5s56PSunD/S/QBPcSrCw8f
mDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwBUie1V
             "]]}, 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 1.7696099999999841`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 15.942999999999984`}}], 
           LineBox[{{87.62542000000002, 15.942999999999984`}, {
            115.97224000000001`, 30.11638999999998}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOO055TQ4K+GM/XW3pAqnwWAfDm+Wu
BcUMDotaZm67Hhjr8EWMryVlKpPDFhUH3ybPWIeyn1dlFjSxOGw9HD+51C7W
oS3aVn2vPptDn9z+7TyGsQ4fxTftCp3I7qDxSeXlIkWgPOeid8xzOByyfoeH
TRaIdRDlrr6V6MLpYPtdTs/yX4xDzvdVUznrOR0SJpu+uvc6Bi7fcmOm0/lb
MXD9fLfFUlNPx8DNT11fXv9nbwzc/neZ7fvfb4qBu49PXjB41qoYuPt1Ht9P
D18aA/ff2lP7tJsWx8D9D5MX2eXJc2jnd3uY/iDvwtCbpZ/tYebPf2fhetzs
vT3M/hu5Pv4RTS/sYe7jY7ts8Of3I3uY+xmCWBdPWnTXHua/GxOUjNbE37CH
+V9hTea9wq5r9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fJj7cPEB7goIWw==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOO055TQ4K+GM/XW3pAqnwWAfDm+Wu
BcUMDotaZm67Hhjr8EWMryVlKpPDFhUH3ybPWIeyn1dlFjSxOGw9HD+51C7W
oS3aVn2vPptDn9z+7TyGsQ4fxTftCp3I7qDxSeXlIkWgPOeid8xzOByyfoeH
TRaIdRDlrr6V6MLpYPtdTs/yX4xDzvdVUznrOR0SJpu+uvc6Bi7fcmOm0/lb
MXD9fLfFUlNPx8DNT11fXv9nbwzc/neZ7fvfb4qBu49PXjB41qoYuPt1Ht9P
D18aA/ff2lP7tJsWx8D9D5MX2eXJc2jnd3uY/iDvwtCbpZ/tYebPf2fhetzs
vT3M/hu5Pv4RTS/sYe7jY7ts8Of3I3uY+xmCWBdPWnTXHua/GxOUjNbE37CH
+V9hTea9wq5r9rDwgcnDwg+mHxa+MPNh4Q+zHxY/MPfB4g/mflj8wvyHHv/o
fADNKPks
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEODY4JTy880neYrrZ0gVR4rENO0X7n
i1YGDotaZm67HhjrIFvYv5S/3sBhi4qDb5NnrIOdzOtH2/YYOGw9HD+51A7I
L57rFvXJwKFPbv92HsNYh67SQuleOUMHjU8qLxcpxjr0KhmteWRv6JD1Ozxs
skCsw/bKVc7vQgwdbL/L6Vn+i3EoqVqq4xxj6JAw2fTVvdcxcPmWGzOdzt+K
gevnuy2Wmno6Bm5+6vry+j97Y+D2v8ts3/9+UwzcfXzygsGzVsXA3a/z+H56
+NIYuP/Wntqn3bQ4Bu5/mLz6PEfn//76cP3HFiysbzquBze/xesVi4mPHtz+
ljmttm8f6MLd93b63cntHbpw9z+zjSm646oL99+k/mzno9K6cP9L9AE9xKsL
Dx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj86HuQ8XHwAsNAUd

            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEODY4JTy880neYrrZ0gVR4rENO0X7n
i1YGDotaZm67HhjrIFvYv5S/3sBhi4qDb5NnrIOdzOtH2/YYOGw9HD+51A7I
L57rFvXJwKFPbv92HsNYh67SQuleOUMHjU8qLxcpxjr0KhmteWRv6JD1Ozxs
skCsw/bKVc7vQgwdbL/L6Vn+i3EoqVqq4xxj6JAw2fTVvdcxcPmWGzOdzt+K
gevnuy2Wmno6Bm5+6vry+j97Y+D2v8ts3/9+UwzcfXzygsGzVsXA3a/z+H56
+NIYuP/Wntqn3bQ4Bu5/mLz6PEfn//76cP3HFiysbzquBze/xesVi4mPHtz+
ljmttm8f6MLd93b63cntHbpw9z+zjSm646oL99+k/mzno9K6cP9L9AE9xKsL
Dx+YPCz8YPph4QszHxb+MPth8QNzHyz+YO6HxS/Mf+jxj84HAHG69hg=
             "]]}}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQvcp3zp33EbEOV6Zo7zkta+cwXW3pAqnwWId7S2cf
MUm3c1jUMnPb9cBYh1M6nAHFq+0ctqg4+DZ5xjpwV5mtlnpp57D1cPzkUrtY
B8F7T5X2ydk79Mnt385jGOvgv/Im80cveweNTyovFynGOljoXJnllmPvkPU7
PGyyQKyD7fbpJkGN9g623+X0LP/FOFyY9Ux2eYe9Q8Jk01f3XsfA5VtuzHQ6
fysGrp/vtlhq6ukYuPmp68vr/+yNgdv/LrN9//tNMXD38ckLBs9aFQN3v87j
++nhS2Pg/lt7ap920+IYuP9h8hFuG+8kXbGF619Qdy9EZYIt3PyApqMPa4Js
4fbzTatwuCljC3df0z9OvWUfbODu92foSQ84bwP3n+wDgVUuu2zg/p/0aNWm
95ts4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA
1BYDWw==
            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvcp3zp33EbEOV6Zo7zkta+cwXW3pAqnwWId7S2cf
MUm3c1jUMnPb9cBYh1M6nAHFq+0ctqg4+DZ5xjpwV5mtlnpp57D1cPzkUrtY
B8F7T5X2ydk79Mnt385jGOvgv/Im80cveweNTyovFynGOljoXJnllmPvkPU7
PGyyQKyD7fbpJkGN9g623+X0LP/FOFyY9Ux2eYe9Q8Jk01f3XsfA5VtuzHQ6
fysGrp/vtlhq6ukYuPmp68vr/+yNgdv/LrN9//tNMXD38ckLBs9aFQN3v87j
++nhS2Pg/lt7ap920+IYuP9h8hFuG+8kXbGF619Qdy9EZYIt3PyApqMPa4Js
4fbzTatwuCljC3df0z9OvWUfbODu92foSQ84bwP3n+wDgVUuu2zg/p/0aNWm
95ts4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ADth9To=

             "]]}, 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {144.31904, 
            15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ/e9mv8hE8ySHBseEpxce6Tv4Si0uXWaW5JBTtN/5
opWBg9u2z39ZTJIcZAv7l/LXGzg0fFN2vaWf5GAn8/rRtj0GDn3K1x4FawH5
xXPdoj4ZOLC1rcmbr5zk0FVaKN0rZ+hQnebZ8Eo6yaFXyWjNI3tDhxZe//VJ
wkkO2ytXOb8LMXTYejh+silXkkNJ1VId5xhDh2eVBeUcjAj59wplyxp+JML1
pzIK7zj9IRFu/t3kl87irxLh9r+ZMPvhhCeJcPepXjytkfYgEe5++VyZjUfu
JsL9l7tWX+jWnUS4/2Hy6vMcnf/768P1H1uwsL7puB7c/BavVywmPnpw+1vm
tNq+faALd9/b6Xcnt3fowt3/zDam6I6rLtx/k/qznY9K68L9L9EH9BCvLjx8
YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86H+Y+XHwAWE0Auw==

            "]]}, 
          {Thickness[0.005091846223049522], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ/e9mv8hE8ySHBseEpxce6Tv4Si0uXWaW5JBTtN/5
opWBg9u2z39ZTJIcZAv7l/LXGzg0fFN2vaWf5GAn8/rRtj0GDn3K1x4FawH5
xXPdoj4ZOLC1rcmbr5zk0FVaKN0rZ+hQnebZ8Eo6yaFXyWjNI3tDhxZe//VJ
wkkO2ytXOb8LMXTYejh+silXkkNJ1VId5xhDh2eVBeUcjAj59wplyxp+JML1
pzIK7zj9IRFu/t3kl87irxLh9r+ZMPvhhCeJcPepXjytkfYgEe5++VyZjUfu
JsL9l7tWX+jWnUS4/2Hy6vMcnf/768P1H1uwsL7puB7c/BavVywmPnpw+1vm
tNq+faALd9/b6Xcnt3fowt3/zDam6I6rLtx/k/qznY9K68L9L9EH9BCvLjx8
YPKw8IPph4UvzHxY+MPsh8UPzH2w+IO5Hxa/MP+hxz86HwAjPPHG
             "]]}, 
           LineBox[{{144.31904, 15.942999999999984`}, {172.66586, 
            15.942999999999984`}}]}, 
          {Thickness[0.005091846223049522], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQrd570WrVoVSHBseEpxce6TuUnn0ye//BVIecov3O
F60MHPIzTVXk9qc6yBb2L+WvN3BYsTI1+/OuVAc7mdePtu0xcNh+TZwzdyuQ
XzzXLeqTgYO+5bspO9alOnSVFkr3yhk6LJXsXsa8PNWhV8lozSN7Q4d1ByZc
rZ6X6rC9cpXzuxBDh3tlC3f6TU11KKlaquMcY+hwMWb5RMUehPybX6y7ZzYj
9DPIPjv9pBph/v2+giiDUoT9ETLn/qzMR7jPfqK6Z302wv3JO5devZuB8N+0
hEKLz+kI/8Pk1ec5Ov/314frP7ZgYX3TcT24+S1er1hMfPTg9rfMabV9+0AX
7r630+9Obu/Qhbv/mW1M0R1XXbj/JvVnOx+V1oX7X6IP6CFeXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390Psx9uPgABh4L2w==
            "]]}, 
          {EdgeForm[{Thickness[0.005091846223049522], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrd570WrVoVSHBseEpxce6TuUnn0ye//BVIecov3O
F60MHPIzTVXk9qc6yBb2L+WvN3BYsTI1+/OuVAc7mdePtu0xcNh+TZwzdyuQ
XzzXLeqTgYO+5bspO9alOnSVFkr3yhk6LJXsXsa8PNWhV8lozSN7Q4d1ByZc
rZ6X6rC9cpXzuxBDh3tlC3f6TU11KKlaquMcY+hwMWb5RMUehPybX6y7ZzYj
9DPIPjv9pBph/v2+giiDUoT9ETLn/qzMR7jPfqK6Z302wv3JO5devZuB8N+0
hEKLz+kI/8Pk1ec5Ov/314frP7ZgYX3TcT24+S1er1hMfPTg9rfMabV9+0AX
7r630+9Obu/Qhbv/mW1M0R1XXbj/JvVnOx+V1oX7X6IP6CFeXXj4wORh4QfT
DwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390PgCDS/sQ
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{2.585000000000008, 15.942999999999984`}, {
            2.585000000000008, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{59.27862000000001, 15.942999999999984`}, {
            59.27862000000001, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 1.7696099999999841`}, {
            115.97224000000001`, 6.494219999999984}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 15.942999999999984`}, {
            115.97224000000001`, 20.667599999999982`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{115.97224000000001`, 30.11638999999998}, {
            115.97224000000001`, 34.84099999999998}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.010183820221412041`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{172.66586, 15.942999999999984`}, {172.66586, 
            20.667599999999982`}}]}},
         AspectRatio->Automatic,
         ImageSize->{175., 35.},
         PlotRange->{{0., 175.}, {0., 35.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[
         {Thickness[0.016093484986175587`], 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHZeZ/6H1JJdDwvPfKz8WGThUJE9fca+Py4HHkrs6
ao+Bg/aqK28an3E67DW/fWcGg6EDj9P5tKu3ORzuPTKTcrAzdNisr3/Arord
4Z7ly9rHxYYOW8rnLFI+y+qgZbM3SGyBocNKuf3bX95ndtAFSmcfNHRQ07Rf
+W0vo0O4w7eq8muGDg3mnY4JT//Zizh+TD5z19Bhm8wUg8t+v+xh8usMpwi/
5fpmD9M/rf6mbaXBJ3uY+WbyGaxta97aw+y/cPV5lrbaC3uY+0JNLwVV/n5s
D3O/fMDxZLaoh/Yw/3VYpLtk5j+wh/kfJr956psbHZoGcP1sepbvppzSh5t/
5HpjsZu/Ptz+I5qya/4/1oO7T1e1lGlWtx7c/WqnPz9456EH998lGeZN1+X0
4P6PkOZ9oCugBw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
h7kPFx8As48LuQ==
            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHZeZ/6H1JJdDwvPfKz8WGThUJE9fca+Py4HHkrs6
ao+Bg/aqK28an3E67DW/fWcGg6EDj9P5tKu3ORzuPTKTcrAzdNisr3/Arord
4Z7ly9rHxYYOW8rnLFI+y+qgZbM3SGyBocNKuf3bX95ndtAFSmcfNHRQ07Rf
+W0vo0O4w7eq8muGDg3mnY4JT//Zizh+TD5z19Bhm8wUg8t+v+xh8usMpwi/
5fpmD9M/rf6mbaXBJ3uY+WbyGaxta97aw+y/cPV5lrbaC3uY+0JNLwVV/n5s
D3O/fMDxZLaoh/Yw/3VYpLtk5j+wh/kfJr956psbHZoGcP1sepbvppzSh5t/
5HpjsZu/Ptz+I5qya/4/1oO7T1e1lGlWtx7c/WqnPz9456EH998lGeZN1+X0
4P6PkOZ9oCugBw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
BwBK3/om
             "]]}, 
           LineBox[{{1.9310000000000116`, 16.448999999999955`}, {
            30.277800000000013`, 16.448999999999955`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXdgm/eHnRnuHhOe/V34sMnB41rH1x5JV9g48ltzV
UXsMHLZkWFnPnGrvsNf89p0ZDIYOTVl7SpxL7B3uPTKTcrAzdPh6yTdJwAPI
t3xZ+7jY0GHzM4aDOUL2Dlo2e4PEFhg6pLx67nv0ip2DLlA6+6Chwxol0WNt
E+wcwh2+VZVfM3QwuDLrmay7nYOI48fkM3cNHVYf8zbf+tcWLr8KqL5spy1c
/wP596Hnq23h5rN8u7hS280Wbv/JO1tbfkjawt33hHvyykU/bODu59ydeHva
Yxu4/94qSt11vGMD9z9MfvPUNzc6NA3g+tn0LN9NOaUPN//I9cZiN399uP1H
NGXX/H+sB3efrmop06xuPbj71U5/fvDOQw/uv0syzJuuy+nB/R8hzftAV0AP
Hj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50Pcx8uPgBP+A2s

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXdgm/eHnRnuHhOe/V34sMnB41rH1x5JV9g48ltzV
UXsMHLZkWFnPnGrvsNf89p0ZDIYOTVl7SpxL7B3uPTKTcrAzdPh6yTdJwAPI
t3xZ+7jY0GHzM4aDOUL2Dlo2e4PEFhg6pLx67nv0ip2DLlA6+6Chwxol0WNt
E+wcwh2+VZVfM3QwuDLrmay7nYOI48fkM3cNHVYf8zbf+tcWLr8KqL5spy1c
/wP596Hnq23h5rN8u7hS280Wbv/JO1tbfkjawt33hHvyykU/bODu59ydeHva
Yxu4/94qSt11vGMD9z9MfvPUNzc6NA3g+tn0LN9NOaUPN//I9cZiN399uP1H
NGXX/H+sB3efrmop06xuPbj71U5/fvDOQw/uv0syzJuuy+nB/R8hzftAV0AP
Hj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAJMv/VM=
             "]]}, 
           LineBox[{{30.277800000000013`, 16.448999999999955`}, {
            58.624620000000014`, 16.448999999999955`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPeWx38sEVj+HhOe/V34sMnAwS75Yso3Rz4HHkrs6
ao+BwwJz0ZUG330d9prfvjODwdBB7uGWB63PfB3uPTKTcrAzdPh536ss5wKQ
b/my9nGxoUPVlsIjs7b6OmjZ7A0SW2Do8PLeYdXj03wddIHS2QcNHSbev/1l
eYmvQ7jDt6rya4YOu81Cej77+zqIOH5MPnPX0IE5v5HFXhsh7/3Tc6s8J0J/
wj/nX96vfODmcy9n1a867wO3X0pGdX3CTh+4+6LbLK5tXeEDd/90vmv/9ef5
wP036+7k9tZZPnD/w+Q3T31zo0PTAK6fTc/y3ZRT+nDzj1xvLHbz14fbf0RT
ds3/x3pw9+mqljLN6taDu1/t9OcH7zz04P67JMO86bqcHtz/EdK8D3QF9ODh
A5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAChrCYQ=

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPeWx38sEVj+HhOe/V34sMnAwS75Yso3Rz4HHkrs6
ao+BwwJz0ZUG330d9prfvjODwdBB7uGWB63PfB3uPTKTcrAzdPh536ss5wKQ
b/my9nGxoUPVlsIjs7b6OmjZ7A0SW2Do8PLeYdXj03wddIHS2QcNHSbev/1l
eYmvQ7jDt6rya4YOu81Cej77+zqIOH5MPnPX0IE5v5HFXhsh7/3Tc6s8J0J/
wj/nX96vfODmcy9n1a867wO3X0pGdX3CTh+4+6LbLK5tXeEDd/90vmv/9ef5
wP036+7k9tZZPnD/w+Q3T31zo0PTAK6fTc/y3ZRT+nDzj1xvLHbz14fbf0RT
ds3/x3pw9+mqljLN6taDu1/t9OcH7zz04P67JMO86bqcHtz/EdK8D3QF9ODh
A5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD3hvi3
             "]]}, 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 2.275609999999956}}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 16.448999999999955`}}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 30.622389999999953`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHmFnMLMUmTA67IgKbecXDHAz5rv3f
Wc/isHbCp8mnBMMcvnjn2K1byOagIBisVMoZ5lCmZ3L9ZR+Hg0329tiMf6EO
bRNmP2Sz4XLQMUgp/f8h1OGjj0Dp/LncDhIf586Y+hAob8ew0ncFj4OW/cpv
rRdCHUQdbk5ZHcDr0LP61D7tfaEOOTqcAcHdvA5vxN+0XVyNkP+X+v3JwVkI
/a/UDDkiuhHm33p9V/59LcL+b65O0Y+KQuHuyzy26GVPVijc/TH/nH95pobC
/ferLmtPSXIo3P8weREVtsbQS//tYfqDtuqeyun7bQ8zP+BhhPj3zd/tYfa/
WZA0Z3/kF3uY+zjeqvZOnPbRHuZ+htrfVgVM7+1h/suR6WL6m/DGHuZ/gVVr
b8SXvbaHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeL
DwB2sQHq
            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHmFnMLMUmTA67IgKbecXDHAz5rv3f
Wc/isHbCp8mnBMMcvnjn2K1byOagIBisVMoZ5lCmZ3L9ZR+Hg0329tiMf6EO
bRNmP2Sz4XLQMUgp/f8h1OGjj0Dp/LncDhIf586Y+hAob8ew0ncFj4OW/cpv
rRdCHUQdbk5ZHcDr0LP61D7tfaEOOTqcAcHdvA5vxN+0XVyNkP+X+v3JwVkI
/a/UDDkiuhHm33p9V/59LcL+b65O0Y+KQuHuyzy26GVPVijc/TH/nH95pobC
/ferLmtPSXIo3P8weREVtsbQS//tYfqDtuqeyun7bQ8zP+BhhPj3zd/tYfa/
WZA0Z3/kF3uY+zjeqvZOnPbRHuZ+htrfVgVM7+1h/suR6WL6m/DGHuZ/gVVr
b8SXvbaHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANlz
9ZM=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHhOe/V34sMnDYFRHYzCse5sBjyV0d
tcfAYe2ET5NPCYY57DW/fWcGg6GDgmCwUilnmMO9R2ZSDnaGDjbZ22Mz/oU6
3LN8Wfu42NBBxyCl9P+HUActm71BYgsMHSQ+zp0x9WGogy5QOvugoYOW/cpv
rRdCHcIdvlWVXzN06Fl9ap/2vlAHEcePyWfuGjq8EX/TdnE1Qv5f6vcnB2ch
9L9SM+SI6EaYf+v1Xfn3tQj7v7k6RT8qCoW7L/PYopc9WaFw98f8c/7lmRoK
99+vuqw9JcmhcP/D5DdPfXOjQ9MArp9Nz/LdlFP6cPOPXG8sdvPXh9t/RFN2
zf/HenD36aqWMs3q1oO7X+305wfvPPTg/rskw7zpupwe3P8R0rwPdAX04OED
k4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMAq6kO8g==

            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHhOe/V34sMnDYFRHYzCse5sBjyV0d
tcfAYe2ET5NPCYY57DW/fWcGg6GDgmCwUilnmMO9R2ZSDnaGDjbZ22Mz/oU6
3LN8Wfu42NBBxyCl9P+HUActm71BYgsMHSQ+zp0x9WGogy5QOvugoYOW/cpv
rRdCHcIdvlWVXzN06Fl9ap/2vlAHEcePyWfuGjq8EX/TdnE1Qv5f6vcnB2ch
9L9SM+SI6EaYf+v1Xfn3tQj7v7k6RT8qCoW7L/PYopc9WaFw98f8c/7lmRoK
99+vuqw9JcmhcP/D5DdPfXOjQ9MArp9Nz/LdlFP6cPOPXG8sdvPXh9t/RFN2
zf/HenD36aqWMs3q1oO7X+305wfvPPTg/rskw7zpupwe3P8R0rwPdAX04OED
k4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANk4/Os=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHkujyzyHz7Rx2RQQ284qHOdTlPP+9
94Wdw9oJnyafEgxzyPoc0v5Hx95BQTBYqZQzzGG1Q9OjxVn2DjbZ22Mz/oU6
bFxiGOW+wN5BxyCl9P+HUIf3+arWVWfsHSQ+zp0x9WGow41P8pfOv7V30LJf
+a31QqjDu30ft+YyOjj0rD61T3tfqMMOg5laEqwODm/E37RdXI2Q/5f6/cnB
WQj9r9QMOSK6Eebfen1X/n0twv5vrk7Rj4pC4e7LPLboZU9WKNz9Mf+cf3mm
hsL996sua09Jcijc/zD5Hzx/hd+E2sH1O7hq9awVtIOb/8FDUJLtii3c/nUx
R8qT5tnC3ad0NDRVv8gW7v73x67PuxlgC/ff3mUxD89a28L9b7Ty28sKE1t4
+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD7Mfbj4AMujEjE=

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHkujyzyHz7Rx2RQQ284qHOdTlPP+9
94Wdw9oJnyafEgxzyPoc0v5Hx95BQTBYqZQzzGG1Q9OjxVn2DjbZ22Mz/oU6
bFxiGOW+wN5BxyCl9P+HUIf3+arWVWfsHSQ+zp0x9WGow41P8pfOv7V30LJf
+a31QqjDu30ft+YyOjj0rD61T3tfqMMOg5laEqwODm/E37RdXI2Q/5f6/cnB
WQj9r9QMOSK6Eebfen1X/n0twv5vrk7Rj4pC4e7LPLboZU9WKNz9Mf+cf3mm
hsL996sua09Jcijc/zD5Hzx/hd+E2sH1O7hq9awVtIOb/8FDUJLtii3c/nUx
R8qT5tnC3ad0NDRVv8gW7v73x67PuxlgC/ff3mUxD89a28L9b7Ty28sKE1t4
+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AaugCYQ==
             "]]}, 
           LineBox[{{86.97142000000002, 2.275609999999956}, {
            115.31824000000002`, 9.362309999999955}}], 
           LineBox[{{86.97142000000002, 16.448999999999955`}, {
            115.31824000000002`, 23.535689999999956`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ7ZVxeqeIfqzDJzanTQ07lRzMHa/U2uvGOrxYbFYY
5KPs4DT/xOQ/6rEOUcZ3Gs5fUXYIsc/XWi4f6/BLmy9dLkDFIfReX8EskViH
WpYVK1N3qzjoWb6bYsge6zDduPXcaWFVhxM8IceOf49x+KPfGF0epurAJdZu
vONZjENCQfm1vgZVh7uCftxxV2IcyrKdj1r0qzowrEs5znwIIa/y+YT8lw0I
/eu+ujp1LYyBm896almM4pQYuP19LdvmiHTGwN23ztLBYH9DDNz9Z/7yudZU
x8D95/v0Lcfyyhi4/2Hy21/wJa1XU4Lr35e5ZKnRPEW4+VFbRX8/VlKE2//k
W+mDOdsV4O7bEHnjslm8Atz9IpwBwd0yCnD/nU14sPP5E3m4/399nX538nF5
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ACwM/oU

            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ7ZVxeqeIfqzDJzanTQ07lRzMHa/U2uvGOrxYbFYY
5KPs4DT/xOQ/6rEOUcZ3Gs5fUXYIsc/XWi4f6/BLmy9dLkDFIfReX8EskViH
WpYVK1N3qzjoWb6bYsge6zDduPXcaWFVhxM8IceOf49x+KPfGF0epurAJdZu
vONZjENCQfm1vgZVh7uCftxxV2IcyrKdj1r0qzowrEs5znwIIa/y+YT8lw0I
/eu+ujp1LYyBm896almM4pQYuP19LdvmiHTGwN23ztLBYH9DDNz9Z/7yudZU
x8D95/v0Lcfyyhi4/2Hy21/wJa1XU4Lr35e5ZKnRPEW4+VFbRX8/VlKE2//k
W+mDOdsV4O7bEHnjslm8Atz9IpwBwd0yCnD/nU14sPP5E3m4/399nX538nF5
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ADQH7No=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ7ZVxeqeIfqyD++lrv5Q6zR3MHa/U2uvGOiRHfVjU
fcncwWn+icl/1GMdHs5UZTwlZuEQYp+vtVw+1kH4S05YYYiFQ+i9voJZIrEO
fpf3PBbpsnDQs3w3xZA91uHFQu5X7tssHE7whBw7/j3GweyU/6q51y0cuMTa
jXc8i3Ho21afuvKNhcNdQT/uuCsxDk4XJ8b8+2zhwLAu5TjzIYS8yucT8l82
IPSv++rq1LUwBm4+66llMYpTYuD297VsmyPSGQN33zpLB4P9DTFw95/5y+da
Ux0D95/v07ccyytj4P6HyZ+piZHeZW8O1y+ytXNy9W8zuPlHdhQoXNlrBre/
6YxyvUGHGdx9X0225vyNNoO7/5CZ+bLlVmZw/00Q2/NitqoZ3P+skmEf3eTM
4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA39YA
BA==
            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ7ZVxeqeIfqyD++lrv5Q6zR3MHa/U2uvGOiRHfVjU
fcncwWn+icl/1GMdHs5UZTwlZuEQYp+vtVw+1kH4S05YYYiFQ+i9voJZIrEO
fpf3PBbpsnDQs3w3xZA91uHFQu5X7tssHE7whBw7/j3GweyU/6q51y0cuMTa
jXc8i3Ho21afuvKNhcNdQT/uuCsxDk4XJ8b8+2zhwLAu5TjzIYS8yucT8l82
IPSv++rq1LUwBm4+66llMYpTYuD297VsmyPSGQN33zpLB4P9DTFw95/5y+da
Ux0D95/v07ccyytj4P6HyZ+piZHeZW8O1y+ytXNy9W8zuPlHdhQoXNlrBre/
6YxyvUGHGdx9X0225vyNNoO7/5CZ+bLlVmZw/00Q2/NitqoZ3P+skmEf3eTM
4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ALjR8cE=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{1.9310000000000116`, 16.448999999999955`}, {
            1.9310000000000116`, 21.173599999999954`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            58.624620000000014`, 21.173599999999954`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{115.31824000000002`, 9.362309999999955}, {
            111.40994, 13.270609999999955`}, {111.40994, 
            19.627389999999956`}, {115.31824000000002`, 23.535689999999956`}},
            
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{117., 33.},
         PlotRange->{{0., 117.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[
         {Thickness[0.016093484986175587`], 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQHZeZ/6H1JJdDwvPfKz8WGThUJE9fca+Py4HHkrs6
ao+Bg/aqK28an3E67DW/fWcGg6EDj9P5tKu3ORzuPTKTcrAzdNisr3/Arord
4Z7ly9rHxYYOW8rnLFI+y+qgZbM3SGyBocNKuf3bX95ndtAFSmcfNHRQ07Rf
+W0vo0O4w7eq8muGDg3mnY4JT//Zizh+TD5z19Bhm8wUg8t+v+xh8usMpwi/
5fpmD9M/rf6mbaXBJ3uY+WbyGaxta97aw+y/cPV5lrbaC3uY+0JNLwVV/n5s
D3O/fMDxZLaoh/Yw/3VYpLtk5j+wh/kfJr956psbHZoGcP1sepbvppzSh5t/
5HpjsZu/Ptz+I5qya/4/1oO7T1e1lGlWtx7c/WqnPz9456EH998lGeZN1+X0
4P6PkOZ9oCugBw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
h7kPFx8As48LuQ==
            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQHZeZ/6H1JJdDwvPfKz8WGThUJE9fca+Py4HHkrs6
ao+Bg/aqK28an3E67DW/fWcGg6EDj9P5tKu3ORzuPTKTcrAzdNisr3/Arord
4Z7ly9rHxYYOW8rnLFI+y+qgZbM3SGyBocNKuf3bX95ndtAFSmcfNHRQ07Rf
+W0vo0O4w7eq8muGDg3mnY4JT//Zizh+TD5z19Bhm8wUg8t+v+xh8usMpwi/
5fpmD9M/rf6mbaXBJ3uY+WbyGaxta97aw+y/cPV5lrbaC3uY+0JNLwVV/n5s
D3O/fMDxZLaoh/Yw/3VYpLtk5j+wh/kfJr956psbHZoGcP1sepbvppzSh5t/
5HpjsZu/Ptz+I5qya/4/1oO7T1e1lGlWtx7c/WqnPz9456EH998lGeZN1+X0
4P6PkOZ9oCugBw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/O
BwBK3/om
             "]]}, 
           LineBox[{{1.9310000000000116`, 16.448999999999955`}, {
            30.277800000000013`, 16.448999999999955`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQXdgm/eHnRnuHhOe/V34sMnB41rH1x5JV9g48ltzV
UXsMHLZkWFnPnGrvsNf89p0ZDIYOTVl7SpxL7B3uPTKTcrAzdPh6yTdJwAPI
t3xZ+7jY0GHzM4aDOUL2Dlo2e4PEFhg6pLx67nv0ip2DLlA6+6Chwxol0WNt
E+wcwh2+VZVfM3QwuDLrmay7nYOI48fkM3cNHVYf8zbf+tcWLr8KqL5spy1c
/wP596Hnq23h5rN8u7hS280Wbv/JO1tbfkjawt33hHvyykU/bODu59ydeHva
Yxu4/94qSt11vGMD9z9MfvPUNzc6NA3g+tn0LN9NOaUPN//I9cZiN399uP1H
NGXX/H+sB3efrmop06xuPbj71U5/fvDOQw/uv0syzJuuy+nB/R8hzftAV0AP
Hj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50Pcx8uPgBP+A2s

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQXdgm/eHnRnuHhOe/V34sMnB41rH1x5JV9g48ltzV
UXsMHLZkWFnPnGrvsNf89p0ZDIYOTVl7SpxL7B3uPTKTcrAzdPh6yTdJwAPI
t3xZ+7jY0GHzM4aDOUL2Dlo2e4PEFhg6pLx67nv0ip2DLlA6+6Chwxol0WNt
E+wcwh2+VZVfM3QwuDLrmay7nYOI48fkM3cNHVYf8zbf+tcWLr8KqL5spy1c
/wP596Hnq23h5rN8u7hS280Wbv/JO1tbfkjawt33hHvyykU/bODu59ydeHva
Yxu4/94qSt11vGMD9z9MfvPUNzc6NA3g+tn0LN9NOaUPN//I9cZiN399uP1H
NGXX/H+sB3efrmop06xuPbj71U5/fvDOQw/uv0syzJuuy+nB/R8hzftAV0AP
Hj4weVj4wfTDwhdmPiz8YfbD4gfmPlj8wdwPi1+Y/9DjH50PAJMv/VM=
             "]]}, 
           LineBox[{{30.277800000000013`, 16.448999999999955`}, {
            58.624620000000014`, 16.448999999999955`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQPeWx38sEVj+HhOe/V34sMnAwS75Yso3Rz4HHkrs6
ao+BwwJz0ZUG330d9prfvjODwdBB7uGWB63PfB3uPTKTcrAzdPh536ss5wKQ
b/my9nGxoUPVlsIjs7b6OmjZ7A0SW2Do8PLeYdXj03wddIHS2QcNHSbev/1l
eYmvQ7jDt6rya4YOu81Cej77+zqIOH5MPnPX0IE5v5HFXhsh7/3Tc6s8J0J/
wj/nX96vfODmcy9n1a867wO3X0pGdX3CTh+4+6LbLK5tXeEDd/90vmv/9ef5
wP036+7k9tZZPnD/w+Q3T31zo0PTAK6fTc/y3ZRT+nDzj1xvLHbz14fbf0RT
ds3/x3pw9+mqljLN6taDu1/t9OcH7zz04P67JMO86bqcHtz/EdK8D3QF9ODh
A5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+TD34eIDAChrCYQ=

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQPeWx38sEVj+HhOe/V34sMnAwS75Yso3Rz4HHkrs6
ao+BwwJz0ZUG330d9prfvjODwdBB7uGWB63PfB3uPTKTcrAzdPh536ss5wKQ
b/my9nGxoUPVlsIjs7b6OmjZ7A0SW2Do8PLeYdXj03wddIHS2QcNHSbev/1l
eYmvQ7jDt6rya4YOu81Cej77+zqIOH5MPnPX0IE5v5HFXhsh7/3Tc6s8J0J/
wj/nX96vfODmcy9n1a867wO3X0pGdX3CTh+4+6LbLK5tXeEDd/90vmv/9ef5
wP036+7k9tZZPnD/w+Q3T31zo0PTAK6fTc/y3ZRT+nDzj1xvLHbz14fbf0RT
ds3/x3pw9+mqljLN6taDu1/t9OcH7zz04P67JMO86bqcHtz/EdK8D3QF9ODh
A5OHhR9MPyx8YebDwh9mPyx+YO6DxR/M/bD4hfkPPf7R+QD3hvi3
             "]]}, 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 2.275609999999956}}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 16.448999999999955`}}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            86.97142000000002, 30.622389999999953`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHmFnMLMUmTA67IgKbecXDHAz5rv3f
Wc/isHbCp8mnBMMcvnjn2K1byOagIBisVMoZ5lCmZ3L9ZR+Hg0329tiMf6EO
bRNmP2Sz4XLQMUgp/f8h1OGjj0Dp/LncDhIf586Y+hAob8ew0ncFj4OW/cpv
rRdCHUQdbk5ZHcDr0LP61D7tfaEOOTqcAcHdvA5vxN+0XVyNkP+X+v3JwVkI
/a/UDDkiuhHm33p9V/59LcL+b65O0Y+KQuHuyzy26GVPVijc/TH/nH95pobC
/ferLmtPSXIo3P8weREVtsbQS//tYfqDtuqeyun7bQ8zP+BhhPj3zd/tYfa/
WZA0Z3/kF3uY+zjeqvZOnPbRHuZ+htrfVgVM7+1h/suR6WL6m/DGHuZ/gVVr
b8SXvbaHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+fD3IeL
DwB2sQHq
            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHmFnMLMUmTA67IgKbecXDHAz5rv3f
Wc/isHbCp8mnBMMcvnjn2K1byOagIBisVMoZ5lCmZ3L9ZR+Hg0329tiMf6EO
bRNmP2Sz4XLQMUgp/f8h1OGjj0Dp/LncDhIf586Y+hAob8ew0ncFj4OW/cpv
rRdCHUQdbk5ZHcDr0LP61D7tfaEOOTqcAcHdvA5vxN+0XVyNkP+X+v3JwVkI
/a/UDDkiuhHm33p9V/59LcL+b65O0Y+KQuHuyzy26GVPVijc/TH/nH95pobC
/ferLmtPSXIo3P8weREVtsbQS//tYfqDtuqeyun7bQ8zP+BhhPj3zd/tYfa/
WZA0Z3/kF3uY+zjeqvZOnPbRHuZ+htrfVgVM7+1h/suR6WL6m/DGHuZ/gVVr
b8SXvbaHhQ9MHhZ+MP2w8IWZDwt/mP2w+IG5DxZ/MPfD4hfmP/T4R+cDANlz
9ZM=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHhOe/V34sMnDYFRHYzCse5sBjyV0d
tcfAYe2ET5NPCYY57DW/fWcGg6GDgmCwUilnmMO9R2ZSDnaGDjbZ22Mz/oU6
3LN8Wfu42NBBxyCl9P+HUActm71BYgsMHSQ+zp0x9WGogy5QOvugoYOW/cpv
rRdCHcIdvlWVXzN06Fl9ap/2vlAHEcePyWfuGjq8EX/TdnE1Qv5f6vcnB2ch
9L9SM+SI6EaYf+v1Xfn3tQj7v7k6RT8qCoW7L/PYopc9WaFw98f8c/7lmRoK
99+vuqw9JcmhcP/D5DdPfXOjQ9MArp9Nz/LdlFP6cPOPXG8sdvPXh9t/RFN2
zf/HenD36aqWMs3q1oO7X+305wfvPPTg/rskw7zpupwe3P8R0rwPdAX04OED
k4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMAq6kO8g==

            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHhOe/V34sMnDYFRHYzCse5sBjyV0d
tcfAYe2ET5NPCYY57DW/fWcGg6GDgmCwUilnmMO9R2ZSDnaGDjbZ22Mz/oU6
3LN8Wfu42NBBxyCl9P+HUActm71BYgsMHSQ+zp0x9WGogy5QOvugoYOW/cpv
rRdCHcIdvlWVXzN06Fl9ap/2vlAHEcePyWfuGjq8EX/TdnE1Qv5f6vcnB2ch
9L9SM+SI6EaYf+v1Xfn3tQj7v7k6RT8qCoW7L/PYopc9WaFw98f8c/7lmRoK
99+vuqw9JcmhcP/D5DdPfXOjQ9MArp9Nz/LdlFP6cPOPXG8sdvPXh9t/RFN2
zf/HenD36aqWMs3q1oO7X+305wfvPPTg/rskw7zpupwe3P8R0rwPdAX04OED
k4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ANk4/Os=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQLXND6+AjiTCHkujyzyHz7Rx2RQQ284qHOdTlPP+9
94Wdw9oJnyafEgxzyPoc0v5Hx95BQTBYqZQzzGG1Q9OjxVn2DjbZ22Mz/oU6
bFxiGOW+wN5BxyCl9P+HUIf3+arWVWfsHSQ+zp0x9WGow41P8pfOv7V30LJf
+a31QqjDu30ft+YyOjj0rD61T3tfqMMOg5laEqwODm/E37RdXI2Q/5f6/cnB
WQj9r9QMOSK6Eebfen1X/n0twv5vrk7Rj4pC4e7LPLboZU9WKNz9Mf+cf3mm
hsL996sua09Jcijc/zD5Hzx/hd+E2sH1O7hq9awVtIOb/8FDUJLtii3c/nUx
R8qT5tnC3ad0NDRVv8gW7v73x67PuxlgC/ff3mUxD89a28L9b7Ty28sKE1t4
+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD7Mfbj4AMujEjE=

            "]]}, 
          {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
           EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLXND6+AjiTCHkujyzyHz7Rx2RQQ284qHOdTlPP+9
94Wdw9oJnyafEgxzyPoc0v5Hx95BQTBYqZQzzGG1Q9OjxVn2DjbZ22Mz/oU6
bFxiGOW+wN5BxyCl9P+HUIf3+arWVWfsHSQ+zp0x9WGow41P8pfOv7V30LJf
+a31QqjDu30ft+YyOjj0rD61T3tfqMMOg5laEqwODm/E37RdXI2Q/5f6/cnB
WQj9r9QMOSK6Eebfen1X/n0twv5vrk7Rj4pC4e7LPLboZU9WKNz9Mf+cf3mm
hsL996sua09Jcijc/zD5Hzx/hd+E2sH1O7hq9awVtIOb/8FDUJLtii3c/nUx
R8qT5tnC3ad0NDRVv8gW7v73x67PuxlgC/ff3mUxD89a28L9b7Ty28sKE1t4
+MDkYeEH0w8LX5j5sPCH2Q+LH5j7YPEHcz8sfmH+Q49/dD4AaugCYQ==
             "]]}, 
           LineBox[{{86.97142000000002, 2.275609999999956}, {
            115.31824000000002`, 9.362309999999955}}], 
           LineBox[{{86.97142000000002, 16.448999999999955`}, {
            115.31824000000002`, 23.535689999999956`}}]}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ7ZVxeqeIfqzDJzanTQ07lRzMHa/U2uvGOrxYbFYY
5KPs4DT/xOQ/6rEOUcZ3Gs5fUXYIsc/XWi4f6/BLmy9dLkDFIfReX8EskViH
WpYVK1N3qzjoWb6bYsge6zDduPXcaWFVhxM8IceOf49x+KPfGF0epurAJdZu
vONZjENCQfm1vgZVh7uCftxxV2IcyrKdj1r0qzowrEs5znwIIa/y+YT8lw0I
/eu+ujp1LYyBm896almM4pQYuP19LdvmiHTGwN23ztLBYH9DDNz9Z/7yudZU
x8D95/v0Lcfyyhi4/2Hy21/wJa1XU4Lr35e5ZKnRPEW4+VFbRX8/VlKE2//k
W+mDOdsV4O7bEHnjslm8Atz9IpwBwd0yCnD/nU14sPP5E3m4/399nX538nF5
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+zH24+ACwM/oU

            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ7ZVxeqeIfqzDJzanTQ07lRzMHa/U2uvGOrxYbFYY
5KPs4DT/xOQ/6rEOUcZ3Gs5fUXYIsc/XWi4f6/BLmy9dLkDFIfReX8EskViH
WpYVK1N3qzjoWb6bYsge6zDduPXcaWFVhxM8IceOf49x+KPfGF0epurAJdZu
vONZjENCQfm1vgZVh7uCftxxV2IcyrKdj1r0qzowrEs5znwIIa/y+YT8lw0I
/eu+ujp1LYyBm896almM4pQYuP19LdvmiHTGwN23ztLBYH9DDNz9Z/7yudZU
x8D95/v0Lcfyyhi4/2Hy21/wJa1XU4Lr35e5ZKnRPEW4+VFbRX8/VlKE2//k
W+mDOdsV4O7bEHnjslm8Atz9IpwBwd0yCnD/nU14sPP5E3m4/399nX538nF5
ePjA5GHhB9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+ADQH7No=
             "]]}}, 
          {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAWIQ7ZVxeqeIfqyD++lrv5Q6zR3MHa/U2uvGOiRHfVjU
fcncwWn+icl/1GMdHs5UZTwlZuEQYp+vtVw+1kH4S05YYYiFQ+i9voJZIrEO
fpf3PBbpsnDQs3w3xZA91uHFQu5X7tssHE7whBw7/j3GweyU/6q51y0cuMTa
jXc8i3Ho21afuvKNhcNdQT/uuCsxDk4XJ8b8+2zhwLAu5TjzIYS8yucT8l82
IPSv++rq1LUwBm4+66llMYpTYuD297VsmyPSGQN33zpLB4P9DTFw95/5y+da
Ux0D95/v07ccyytj4P6HyZ+piZHeZW8O1y+ytXNy9W8zuPlHdhQoXNlrBre/
6YxyvUGHGdx9X0225vyNNoO7/5CZ+bLlVmZw/00Q2/NitqoZ3P+skmEf3eTM
4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5MPfh4gMA39YA
BA==
            "]]}, 
          {EdgeForm[{Thickness[0.0064132537669909714`], 
           JoinForm[{"Miter", 10.}]}], 
           {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQ7ZVxeqeIfqyD++lrv5Q6zR3MHa/U2uvGOiRHfVjU
fcncwWn+icl/1GMdHs5UZTwlZuEQYp+vtVw+1kH4S05YYYiFQ+i9voJZIrEO
fpf3PBbpsnDQs3w3xZA91uHFQu5X7tssHE7whBw7/j3GweyU/6q51y0cuMTa
jXc8i3Ho21afuvKNhcNdQT/uuCsxDk4XJ8b8+2zhwLAu5TjzIYS8yucT8l82
IPSv++rq1LUwBm4+66llMYpTYuD297VsmyPSGQN33zpLB4P9DTFw95/5y+da
Ux0D95/v07ccyytj4P6HyZ+piZHeZW8O1y+ytXNy9W8zuPlHdhQoXNlrBre/
6YxyvUGHGdx9X0225vyNNoO7/5CZ+bLlVmZw/00Q2/NitqoZ3P+skmEf3eTM
4OEDk4eFH0w/LHxh5sPCH2Y/LH5g7oPFH8z9sPiF+Q89/tH5ALjR8cE=
             "]]}}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{1.9310000000000116`, 16.448999999999955`}, {
            1.9310000000000116`, 21.173599999999954`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           LineBox[{{58.624620000000014`, 16.448999999999955`}, {
            58.624620000000014`, 21.173599999999954`}}]}, 
          {RGBColor[1., 0., 0.], Thickness[0.012826668468831803`], Opacity[
           1.], JoinForm[{"Miter", 10.}], 
           BezierCurveBox[{{115.31824000000002`, 9.362309999999955}, {
            111.40994, 13.270609999999955`}, {111.40994, 
            19.627389999999956`}, {115.31824000000002`, 23.535689999999956`}},
            
            SplineDegree->3]}},
         AspectRatio->Automatic,
         ImageSize->{117., 33.},
         PlotRange->{{0., 117.}, {0., 33.}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.552101239969739*^9, 3.552101244479414*^9}, 
   3.553545083807199*^9, 3.5535826431614733`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetLowWeightVector", "[", 
   RowBox[{"name_", ",", "x_", ",", 
    RowBox[{"fn_:", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"cachedRootReduce", "[", "#", "]"}], "&"}], ")"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"x", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      ",", "n", ",", "sep", ",", 
      RowBox[{"p", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"sep", "[", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "<", "5"}], "\[And]", 
         RowBox[{"EvenQ", "[", 
          RowBox[{"p", "++"}], "]"}]}], ",", "\"\< &\\n\>\"", ",", 
        "\"\< \\\\displaybreak[1]\\\\\\\\\\n\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\"\<\\\\begin{align*}\\n\>\"", "<>", "\[IndentingNewLine]", 
      RowBox[{"fancyMakeString", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"name", "<>", "\"\<(\>\"", "<>", 
           RowBox[{"StringJoin", "[", 
            RowBox[{"ToString", "/@", 
             RowBox[{"Cases", "[", 
              RowBox[{"#", ",", 
               RowBox[{
                RowBox[{"Vertex", "[", 
                 RowBox[{"_", ",", "_", ",", "n", ",", "i_"}], "]"}], 
                "\[RuleDelayed]", "i"}]}], "]"}]}], "]"}], "<>", 
           "\"\<) & = \>\"", "<>", 
           RowBox[{"toLaTeX", "[", 
            RowBox[{"fn", "[", 
             RowBox[{"#", "/.", 
              RowBox[{"x", "\[LeftDoubleBracket]", 
               RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "]"}]}], "&"}], "/@", 
         RowBox[{"ChosenLoops", "[", "G", "]"}]}], ",", "sep"}], "]"}], "<>", 
      "\[IndentingNewLine]", "\"\<\\n\\\\end{align*}\>\""}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.540240571514214*^9, 3.5402407889816313`*^9}, {
  3.5402408550310993`*^9, 3.5402408583575373`*^9}, {3.540240955094046*^9, 
  3.540240986018552*^9}, {3.540241153932992*^9, 3.54024122748529*^9}, {
  3.541275696109642*^9, 3.541275708107197*^9}, {3.5481016368059263`*^9, 
  3.548101653084676*^9}, {3.548101707421274*^9, 3.548101715893079*^9}, {
  3.548102701379958*^9, 3.548102737380591*^9}, {3.5481036141165953`*^9, 
  3.5481036197826347`*^9}, {3.550942665209366*^9, 3.550942741167704*^9}, {
  3.551147876765976*^9, 3.5511478774445467`*^9}, {3.5511494077341433`*^9, 
  3.551149468514357*^9}, {3.551149563386671*^9, 3.551149569738996*^9}, {
  3.551149618440742*^9, 3.551149622209138*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", 
   RowBox[{"G_", ",", "ii_", ",", "jj_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "m", ",", "\[ScriptL]", ",", "loop", ",", " ", "u", ",", "ur", 
      ",", "A0t", ",", "A0", ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"n", "=", 
      RowBox[{
       RowBox[{"DepthOfBranchPoint", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
       "1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"m", "=", 
      RowBox[{"RankAtDepth", "[", 
       RowBox[{
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", "n"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "1", "]"}], "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "0", ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptL]", "[", "i_", "]"}], "/;", 
       RowBox[{"i", "\[GreaterEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "1"}], ")"}], "/", "2"}]}]}], ":=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[ScriptL]", "[", "i_", "]"}], ":=", "0"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"loop", "[", "a_List", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "n", "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "@@", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "0", ",", "n", ",", 
               RowBox[{
               "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
              "]"}], ",", "1", ",", 
             RowBox[{"Vertex", "[", 
              RowBox[{"0", ",", "1", ",", 
               RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", "1"}], "}"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "0", "]"}], "=", 
      RowBox[{
       RowBox[{"ReducedDimensionsByDepth", "[", 
        RowBox[{"G", "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
       "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"n", "-", "1"}], ",", "1"}], "\[RightDoubleBracket]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"u", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"u", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"ReducedDimensionsByDepth", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], 
        "\[LeftDoubleBracket]", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "i"}], "\[RightDoubleBracket]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ur", "[", "i_Integer", "]"}], ":=", 
      RowBox[{
       RowBox[{"ur", "[", "i", "]"}], "=", 
       RowBox[{"ToNumberField", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"u", "[", "i", "]"}], "/", 
          RowBox[{"u", "[", "0", "]"}]}], ",", 
         RowBox[{"NumberFieldGenerator", "[", "G", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A0t", "[", "a_List", "]"}], ":=", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"ur", "[", 
           RowBox[{
           "a", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}], 
          RowBox[{"\[ScriptL]", "[", "i", "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"loop", "[", "a", "]"}], "/.", 
          RowBox[{
           RowBox[{"GPALopsidedGenerators", "[", 
            RowBox[{"G", ",", "ii"}], "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"jj", ",", 
            RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}], "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"_Vertex", ",", "___"}], "}"}], "\[Rule]", "0"}]}], 
        ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A0", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"A0t", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"a", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "[", "i", "]"}], ",", "1", ",", "m"}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], 
       "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.5505445399185467`*^9, 3.5505447069394608`*^9}, {
   3.550544775580152*^9, 3.550544995392037*^9}, {3.550545418459828*^9, 
   3.5505455393778267`*^9}, {3.550545569803771*^9, 3.550545630582562*^9}, {
   3.5505457374848843`*^9, 3.550545842445273*^9}, {3.550545932247283*^9, 
   3.550545938695684*^9}, {3.550545969601639*^9, 3.5505459994248447`*^9}, {
   3.550546038221155*^9, 3.550546043141398*^9}, {3.5505461846092043`*^9, 
   3.550546198080845*^9}, {3.5505462398643713`*^9, 3.550546243086615*^9}, {
   3.550546292439742*^9, 3.550546304575369*^9}, {3.550546355431409*^9, 
   3.550546356102661*^9}, {3.550546766989778*^9, 3.550546791927301*^9}, {
   3.550546840811099*^9, 3.550546853118524*^9}, {3.5505468891383533`*^9, 
   3.550546914886302*^9}, {3.550546961268683*^9, 3.55054696301607*^9}, {
   3.550547201364746*^9, 3.550547209182543*^9}, {3.550547239878768*^9, 
   3.550547292673411*^9}, {3.550547342431794*^9, 3.5505473794903297`*^9}, {
   3.551148416963214*^9, 3.551148457966343*^9}, 3.5511485344940853`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckLowestWeightCondition", "[", 
   RowBox[{"G_", ",", "ii_"}], "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"CheckLowestWeightCondition", "[", 
     RowBox[{"G", ",", "ii", ",", "jj"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"GPALopsidedGenerators", "[", 
        RowBox[{"G", ",", "ii"}], "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.551147936362988*^9, 3.5511479582337847`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckLowestWeightCondition", "[", 
    RowBox[{"#", ",", 
     RowBox[{"PreferredGeneratorSet", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
  "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.550546045210239*^9, 3.550546053053857*^9}, {
  3.5511481393696423`*^9, 3.551148139535789*^9}, {3.553545300174512*^9, 
  3.553545316494061*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.55114823875984*^9, 3.551148296012418*^9, 
  3.551148461715241*^9, 3.5511485399110937`*^9, 3.5511499306520977`*^9, 
  3.5535451012125683`*^9, 3.553545327748595*^9, 3.5535826621485558`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GPAGeneratorNames", "[", 
   RowBox[{"G", ":", 
    RowBox[{"(", 
     RowBox[{"G4442", "|", "G2221"}], ")"}]}], "]"}], ":=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\"\<A_0\>\"", ",", "\"\<B_0\>\"", ",", "\"\<C_0\>\"", ",", 
      "\"\<D_0\>\""}], "}"}], ",", 
    RowBox[{
     RowBox[{"RankAtDepth", "[", 
      RowBox[{
       RowBox[{"G", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
        "1"}]}], "]"}], "-", "1"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GPAGeneratorNames", "[", "G_", "]"}], ":=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\"\<A\>\"", ",", "\"\<B\>\"", ",", "\"\<C\>\"", ",", "\"\<D\>\""}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"RankAtDepth", "[", 
      RowBox[{
       RowBox[{"G", "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
       RowBox[{
        RowBox[{"DepthOfBranchPoint", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", 
          RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "]"}], "+", 
        "1"}]}], "]"}], "-", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.538250144449115*^9, 3.5382501593996468`*^9}, {
  3.538250620186234*^9, 3.538250667332624*^9}, {3.538250767479267*^9, 
  3.538250800599766*^9}, {3.539022315912025*^9, 3.539022344669732*^9}, {
  3.541275289494632*^9, 3.541275295005382*^9}, {3.550943481863411*^9, 
  3.550943496997116*^9}, {3.553545344501487*^9, 3.5535453651652822`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "different", " ", "names", " ", "for", " ", "4442",
      " ", "and", " ", "2221"}], ",", " ", 
    RowBox[{
     RowBox[{"since", " ", "these", " ", "generators", " ", 
      RowBox[{"aren", "'"}], "t", " ", "self"}], "-", "adjoint"}]}], " ", 
   "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5509435001903667`*^9, 3.55094350938127*^9}, {
   3.551148640757964*^9, 3.5511486466440287`*^9}, {3.551148827330649*^9, 
   3.5511488275513697`*^9}, {3.551148909542685*^9, 3.5511489277024307`*^9}, 
   3.553545343202258*^9, {3.5535453794091053`*^9, 3.553545381537971*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TypesetGenerators", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LoadGPALopsidedGenerators", "[", 
     RowBox[{"G", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"StringJoin", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"TypesetLowWeightVector", "[", 
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           ",", "cachedRootReduce"}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"GPAGeneratorNames", "[", "G", "]"}], ",", 
          RowBox[{"GPALopsidedGenerators", "[", 
           RowBox[{"G", ",", "i"}], "]"}]}], "}"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5481018133965607`*^9, 3.54810185808525*^9}, {
  3.548102119621561*^9, 3.5481021210922337`*^9}, {3.5486797716508207`*^9, 
  3.548679793051599*^9}, {3.5511488829354362`*^9, 3.5511488972281857`*^9}, {
  3.551148930594515*^9, 3.551148943234264*^9}, {3.551149021674602*^9, 
  3.551149024350725*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteGenerators", "[", 
   RowBox[{"G_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "out", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"out", "[", 
       RowBox[{"f_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"OpenWrite", "[", "f", "]"}], ";", 
        RowBox[{"WriteString", "[", 
         RowBox[{"f", ",", "t"}], "]"}], ";", 
        RowBox[{"Close", "[", "f", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SetDirectory", "[", 
      RowBox[{"ToFileName", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<..\>\""}], "}"}],
         ",", "\"\<generated\>\""}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"out", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"GraphToString", "[", 
         RowBox[{"G", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "]"}], "<>", "\"\<-generators.tex\>\""}], ",", 
       RowBox[{"comment", "[", 
        RowBox[{"TypesetGenerators", "[", 
         RowBox[{"G", ",", "i"}], "]"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResetDirectory", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548629513044448*^9, 3.548629527332199*^9}, {
  3.548629574101115*^9, 3.5486295958343353`*^9}, {3.548679756093746*^9, 
  3.548679759782394*^9}, {3.548679797286263*^9, 3.548679798251189*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Actually writing the generators", "Subsection",
 CellChangeTimes->{{3.553980864936591*^9, 3.553980868632183*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxLength", "=", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.5539822980712852`*^9, 3.553982303200136*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WriteGenerators", "[", 
    RowBox[{"#", ",", 
     RowBox[{"PreferredGeneratorSet", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
  "SpokeGraphs"}]], "Input",
 CellChangeTimes->{{3.5511486629336147`*^9, 3.551148669139339*^9}, {
  3.553545385433329*^9, 3.553545392905056*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Null", ",", "Null", ",", "Null", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.551148823668572*^9, 3.551148853985681*^9, 
  3.551149279038456*^9, 3.5511494880383787`*^9, 3.551149585508013*^9, 
  3.551149641212706*^9, 3.5511503470869017`*^9, 3.5535456643442373`*^9, 
  3.553583088904832*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local (3)",
WindowSize->{1621, 913},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 404, 12, 58, "Input"],
Cell[CellGroupData[{
Cell[996, 38, 636, 13, 36, "Print"],
Cell[1635, 53, 621, 13, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2283, 70, 504, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[2812, 84, 207, 3, 67, "Section"],
Cell[CellGroupData[{
Cell[3044, 91, 102, 2, 27, "Input"],
Cell[3149, 95, 147, 2, 27, "Output"]
}, Open  ]],
Cell[3311, 100, 1304, 28, 73, "Input"],
Cell[CellGroupData[{
Cell[4640, 132, 616, 14, 73, "Input"],
Cell[5259, 148, 395, 10, 20, "Print"],
Cell[5657, 160, 623, 12, 23, "Message"],
Cell[6283, 174, 623, 12, 23, "Message"],
Cell[6909, 188, 105, 1, 27, "Output"],
Cell[CellGroupData[{
Cell[7039, 193, 395, 10, 20, "Print"],
Cell[7437, 205, 395, 10, 20, "Print"],
Cell[7835, 217, 393, 10, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8289, 234, 440, 16, 74, "Section"],
Cell[8732, 252, 777, 18, 58, "Input"],
Cell[9512, 272, 796, 23, 43, "Input"],
Cell[10311, 297, 626, 18, 27, "Input"],
Cell[10940, 317, 302, 8, 27, "Input"],
Cell[11245, 327, 146, 3, 27, "Input"],
Cell[11394, 332, 1659, 36, 74, "Input"],
Cell[13056, 370, 1029, 26, 27, "Input"],
Cell[14088, 398, 330, 6, 26, "Text"],
Cell[14421, 406, 2951, 74, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17409, 485, 148, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[17582, 491, 201, 2, 34, "Subsection"],
Cell[17786, 495, 1566, 26, 43, "Input"],
Cell[19355, 523, 704, 17, 73, "Input"],
Cell[20062, 542, 2244, 41, 178, "Input"],
Cell[22309, 585, 1606, 32, 163, "Input"],
Cell[23918, 619, 2508, 46, 163, "Input"],
Cell[26429, 667, 6380, 103, 1318, "Input"],
Cell[32812, 772, 1641, 41, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34490, 818, 113, 1, 26, "Subsection"],
Cell[CellGroupData[{
Cell[34628, 823, 259, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[34912, 832, 382, 9, 20, "Print"],
Cell[35297, 843, 449, 12, 20, "Print"],
Cell[35749, 857, 377, 8, 20, "Print"],
Cell[36129, 867, 451, 12, 20, "Print"],
Cell[36583, 881, 375, 8, 20, "Print"],
Cell[36961, 891, 449, 12, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37459, 909, 159, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[37643, 916, 327, 7, 20, "Print"],
Cell[37973, 925, 396, 10, 20, "Print"],
Cell[38372, 937, 320, 6, 20, "Print"],
Cell[38695, 945, 396, 10, 20, "Print"],
Cell[39094, 957, 320, 6, 20, "Print"],
Cell[39417, 965, 396, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39862, 981, 303, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[40190, 990, 329, 7, 20, "Print"],
Cell[40522, 999, 396, 10, 20, "Print"],
Cell[40921, 1011, 320, 6, 20, "Print"],
Cell[41244, 1019, 394, 10, 20, "Print"],
Cell[41641, 1031, 319, 6, 20, "Print"],
Cell[41963, 1039, 394, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42406, 1055, 157, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[42588, 1062, 400, 8, 20, "Print"],
Cell[42991, 1072, 391, 7, 20, "Print"],
Cell[43385, 1081, 393, 7, 20, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43839, 1095, 167, 2, 34, "Subsection"],
Cell[44009, 1099, 5938, 110, 328, "Input"],
Cell[49950, 1211, 4647, 92, 208, "Input"],
Cell[54600, 1305, 1566, 39, 103, "Input"],
Cell[56169, 1346, 1422, 37, 103, "Input"],
Cell[CellGroupData[{
Cell[57616, 1387, 243, 4, 27, "Input"],
Cell[57862, 1393, 1451, 20, 163, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[59362, 1419, 116, 1, 26, "Subsection"],
Cell[59481, 1422, 631, 13, 58, "Input"],
Cell[60115, 1437, 263, 5, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60427, 1448, 103, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[60555, 1453, 119, 1, 34, "Subsection"],
Cell[60677, 1456, 906, 26, 73, "Input"],
Cell[61586, 1484, 137, 2, 27, "Input"],
Cell[61726, 1488, 1532, 41, 75, "Input"],
Cell[63261, 1531, 1848, 46, 75, "Input"],
Cell[65112, 1579, 2111, 50, 88, "Input"],
Cell[67226, 1631, 513, 13, 27, "Input"],
Cell[67742, 1646, 431, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[68198, 1659, 237, 5, 27, "Input"],
Cell[68438, 1666, 475, 8, 27, "Output"]
}, Open  ]],
Cell[68928, 1677, 1712, 43, 73, "Input"],
Cell[CellGroupData[{
Cell[70665, 1724, 470, 12, 27, "Input"],
Cell[71138, 1738, 87525, 2254, 1827, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158700, 3997, 137, 2, 27, "Input"],
Cell[158840, 4001, 138993, 2580, 43, "Output"]
}, Open  ]],
Cell[297848, 6584, 2890, 66, 118, "Input"],
Cell[300741, 6652, 6911, 169, 270, "Input"],
Cell[307655, 6823, 529, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[308209, 6840, 377, 9, 27, "Input"],
Cell[308589, 6851, 498, 13, 27, "Output"]
}, Open  ]],
Cell[309102, 6867, 1756, 44, 44, "Input"],
Cell[310861, 6913, 681, 14, 43, "Input"],
Cell[311545, 6929, 1271, 29, 73, "Input"],
Cell[312819, 6960, 1555, 39, 103, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[314411, 7004, 119, 1, 26, "Subsection"],
Cell[314533, 7007, 146, 3, 27, "Input"],
Cell[CellGroupData[{
Cell[314704, 7014, 317, 8, 27, "Input"],
Cell[315024, 7024, 338, 6, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

